A General-Purpose, Inelastic, Rotation-Free Kirchhoff-Love Shell Formulation for Peridynamics

We present a comprehensive rotation-free Kirchhoff-Love (KL) shell formulation for peridynamics (PD) that is capable of modeling large elasto-plastic deformations and fracture in thin-walled structures. To remove the need for a predefined global parametric domain, Principal Component Analysis is employed in a meshfree setting to develop a local parameterization of the shell midsurface. The KL shell kinematics is utilized to develop a correspondence-based PD formulation. A bond-stabilization technique is employed to naturally achieve stability of the discrete solution. Only the mid-surface velocity degrees of freedom are used in the governing thin-shell equations. 3D rate-form material models are employed to enable simulating a wide range of material behavior. A bond-associative damage correspondence modeling approach is adopted to use classical failure criteria at the bond level, which readily enables the simulation of brittle and ductile fracture. \NAT{Discretizing the model with asymptotically compatible meshfree approximation provides a scheme which converges to the classical KL shell model while providing an accurate and flexible framework for treating fracture.} A wide range of numerical examples, ranging from elastostatics to problems involving plasticity, fracture, and fragmentation, are conducted to validate the accuracy, convergence, and robustness of the developed PD thin-shell formulation. It is also worth noting that the present method naturally enables the discretization of a shell theory requiring higher-order smoothness on a completely unstructured surface mesh.

==> surface_reconstruction.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "import matplotlib.pyplot as plt\n",
    "import matplotlib\n",
    "from matplotlib.patches import Rectangle, Arc, PathPatch\n",
    "import mpl_toolkits.mplot3d.art3d as art3d\n",
    "from mpl_toolkits.mplot3d import Axes3D\n",
    "\n",
    "from matplotlib.patches import Arrow\n",
    "from matplotlib.patches import FancyArrowPatch"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 22,
   "metadata": {},
   "outputs": [],
   "source": [
    "plt.rcParams[\"font.family\"] = \"serif\"\n",
    "plt.rcParams[\"font.serif\"] = [\"Times New Roman\"] + plt.rcParams[\"font.serif\"]\n",
    "plt.rcParams[\"mathtext.fontset\"] = 'stix'"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 35,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 720x720 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "t1 = np.pi/180 * 90\n",
    "t2 = np.pi/180 * 180\n",
    "t0 = (t1+t2)/2\n",
    "N = 5\n",
    "R = 5\n",
    "qr = 6.7\n",
    "dt = (t2-t1)/(N-1)\n",
    "dz = R*dt\n",
    "\n",
    "p_idx = int(N*N/2)\n",
    "q_idx = 0\n",
    "        \n",
    "nodes = np.zeros((0, 3)) \n",
    "\n",
    "for i in range(N):\n",
    "    for j in range(N):\n",
    "        qt = t1 + dt*i\n",
    "        qy = qr*np.cos(qt)\n",
    "        qz = qr*np.sin(qt)\n",
    "        qx = dz*j\n",
    "        if i*N+j != p_idx:\n",
    "            nodes = np.append(nodes, [[qx, qy, qz]], axis=0)\n",
    "        else:\n",
    "            p_node = np.array([qx, qy, qz])\n",
    "        \n",
    "        \n",
    "fig = plt.figure(figsize=(10,10))\n",
    "ax = fig.add_subplot(projection='3d')\n",
    "\n",
    "ax.scatter(nodes[:,0], nodes[:,1], nodes[:,2], color='b', s=50, alpha = 1)\n",
    "ax.scatter(p_node[0], p_node[1], p_node[2], color='k', s=50, alpha = 1)\n",
    "\n",
    "# Xp\n",
    "idx1 = 6\n",
    "idx2 = 22\n",
    "cst = 0.53\n",
    "ax.text((cst)*nodes[idx1,0]+(1-cst)*nodes[idx2,0], \n",
    "        (cst)*nodes[idx1,1]+(1-cst)*nodes[idx2,1], \n",
    "        (cst)*nodes[idx1,2]+(1-cst)*nodes[idx2,2], \n",
    "        r'$\\mathbf{X}_{\\rm (P)}$',\n",
    "        color='black', fontsize=22, ha='center', va='center')\n",
    "\n",
    "# Xq\n",
    "idx1 = 4\n",
    "cst1 = 1\n",
    "cst2 = 0.\n",
    "cst3 = 0.85\n",
    "ax.text((cst1)*nodes[idx1,0], \n",
    "        (cst2)*nodes[idx1,1], \n",
    "        (cst3)*nodes[idx1,2], \n",
    "        r'$\\mathbf{X}_{\\rm (Q)}$',\n",
    "        color='blue', fontsize=22, ha='center', va='center')\n",
    "\n",
    "# 2D surface\n",
    "t_deg = 45\n",
    "A = [0,0]\n",
    "B = [10,0]\n",
    "C = [10,10]\n",
    "D = [0,10]\n",
    "p = Rectangle(xy=(-9,0.), width=5, height=12, angle=-t_deg, fill=False, alpha=0.3)\n",
    "ax.add_patch(p)\n",
    "art3d.pathpatch_2d_to_3d(p, z=0, zdir=\"x\")\n",
    "\n",
    "# base vectors\n",
    "tt = t_deg * np.pi/180\n",
    "\n",
    "u = 0\n",
    "v = np.cos(tt)\n",
    "w = np.sin(tt)\n",
    "x = p_node[0]\n",
    "y = p_node[1]\n",
    "z = p_node[2]\n",
    "ax.quiver(x, y, z, u, v, w, length=2, normalize=True, color='m', alpha=0.7)\n",
    "\n",
    "u = 0\n",
    "v = np.cos(tt+np.pi/2)\n",
    "w = np.sin(tt+np.pi/2)\n",
    "x = p_node[0]\n",
    "y = p_node[1]\n",
    "z = p_node[2]\n",
    "ax.quiver(x, y, z, u, v, w, length=2, normalize=True, color='m', alpha=0.7)\n",
    "\n",
    "# psi1\n",
    "idx1 = 7\n",
    "cst1 = 1\n",
    "cst2 = 1.02\n",
    "cst3 = 0.9\n",
    "ax.text((cst1)*nodes[idx1,0], \n",
    "        (cst2)*nodes[idx1,1], \n",
    "        (cst3)*nodes[idx1,2], \n",
    "        r'$\\psi_{1_{({\\rm P})}}$',\n",
    "        color='m', fontsize=22, ha='center', va='center', alpha=0.8)\n",
    "\n",
    "# xi1\n",
    "idx1 = 7\n",
    "cst1 = 1\n",
    "cst2 = 1.47\n",
    "cst3 = 0.8\n",
    "ax.text((cst1)*nodes[idx1,0], \n",
    "        (cst2)*nodes[idx1,1], \n",
    "        (cst3)*nodes[idx1,2], r'$\\xi_1$',\n",
    "         color='m', fontsize=18, ha='center', va='center', alpha=0.8)\n",
    "\n",
    "# psi2\n",
    "idx1 = 10\n",
    "cst1 = 1\n",
    "cst2 = 0.79\n",
    "cst3 = 1.08\n",
    "ax.text((cst1)*nodes[idx1,0], \n",
    "        (cst2)*nodes[idx1,1], \n",
    "        (cst3)*nodes[idx1,2], \n",
    "        r'$\\psi_{2_{({\\rm P})}}$',\n",
    "        color='m', fontsize=22, ha='center', va='center', alpha=0.8)\n",
    "\n",
    "# xi2\n",
    "idx1 = 11\n",
    "cst1 = 1\n",
    "cst2 = 1.05\n",
    "cst3 = 0.9\n",
    "ax.text((cst1)*nodes[idx1,0], \n",
    "        (cst2)*nodes[idx1,1], \n",
    "        (cst3)*nodes[idx1,2], \n",
    "        r'$\\xi_2$',\n",
    "        color='m', fontsize=18, ha='center', va='center', alpha=0.8)\n",
    "\n",
    "\n",
    "# Eqs.\n",
    "ax.text(0, \n",
    "        R, \n",
    "        -R*0.3,\n",
    "        r'$\\xi_{1_{\\langle {\\rm P-Q} \\rangle}} = \\left( \\mathbf{X}_{({\\rm Q})} - \\mathbf{X}_{({\\rm P})} \\right) \\cdot \\psi_{1_{({\\rm P})}}$',\n",
    "        color='k', fontsize=18, ha='center', va='center', alpha=1)\n",
    "ax.text(0, \n",
    "        R, \n",
    "        -R*0.7,\n",
    "        r'$\\xi_{2_{\\langle {\\rm P-Q} \\rangle}} = \\left( \\mathbf{X}_{({\\rm Q})} - \\mathbf{X}_{({\\rm P})} \\right) \\cdot \\psi_{2_{({\\rm P})}}$',\n",
    "        color='k', fontsize=18, ha='center', va='center', alpha=1)\n",
    "\n",
    "\n",
    "# PCA\n",
    "p = FancyArrowPatch((1.75,6.25), (4.2,7.7),\n",
    "                             connectionstyle=\"arc3,rad=-.3\", alpha=0.3, mutation_scale=2000)\n",
    "ax.add_patch(p)\n",
    "art3d.pathpatch_2d_to_3d(p, z=0, zdir=\"x\")\n",
    "\n",
    "ax.text(0, \n",
    "        R*1.48, \n",
    "        R*1.65,\n",
    "        r'Tangent plane',\n",
    "        color='k', fontsize=22, ha='center', va='center', alpha=0.8)\n",
    "\n",
    "ax.text(0, \n",
    "        R*1.48, \n",
    "        R*1.4,\n",
    "        r'using PCA',\n",
    "        color='k', fontsize=22, ha='center', va='center', alpha=0.8)\n",
    "\n",
    "\n",
    "# fix camera view\n",
    "ax.view_init(10, -10)\n",
    "ax.set_box_aspect((3, 1, 1))\n",
    "\n",
    "# turn axes off\n",
    "plt.axis('off');\n",
    "\n",
    "plt.savefig('surface_reconstruction.png', bbox_inches='tight', dpi = 500, facecolor='w')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 48,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 720x720 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "t1 = np.pi/180 * 90\n",
    "t2 = np.pi/180 * 180\n",
    "t0 = (t1+t2)/2\n",
    "N = 5\n",
    "R = 5\n",
    "qr = 6.7\n",
    "dt = (t2-t1)/(N-1)\n",
    "dz = R*dt\n",
    "\n",
    "p_idx = int(N*N/2)\n",
    "q_idx = 0\n",
    "        \n",
    "fig = plt.figure(figsize=(10,10))\n",
    "ax = fig.add_subplot(projection='3d')\n",
    "\n",
    "\n",
    "# 2D surface\n",
    "t_deg = 45\n",
    "\n",
    "A = np.array([-1,-9,0])\n",
    "B = np.array([4,-7,-1.5])\n",
    "C = np.array([4,1,6.5])\n",
    "D = np.array([-2,0,8])\n",
    "\n",
    "E = np.array([-0.5,-9,-1])\n",
    "F = np.array([4.5,-7,-2.5])\n",
    "G = np.array([4.5,0.7,5.3])\n",
    "\n",
    "H = (A+E)/2\n",
    "I = (B+F)/2\n",
    "J = (C+G)/2\n",
    "\n",
    "ax.plot([A[0],B[0]],\n",
    "        [A[1],B[1]],\n",
    "        [A[2],B[2]],\n",
    "        'k',\n",
    "        alpha=1)\n",
    "\n",
    "ax.plot([C[0],B[0]],\n",
    "        [C[1],B[1]],\n",
    "        [C[2],B[2]],\n",
    "        'k',\n",
    "        alpha=1)\n",
    "\n",
    "ax.plot([C[0],D[0]],\n",
    "        [C[1],D[1]],\n",
    "        [C[2],D[2]],\n",
    "        'k',\n",
    "        alpha=1)\n",
    "\n",
    "ax.plot([A[0],D[0]],\n",
    "        [A[1],D[1]],\n",
    "        [A[2],D[2]],\n",
    "        'k',\n",
    "        alpha=1)\n",
    "\n",
    "ax.plot([A[0],E[0]],\n",
    "        [A[1],E[1]],\n",
    "        [A[2],E[2]],\n",
    "        'k',\n",
    "        alpha=1)\n",
    "\n",
    "ax.plot([F[0],E[0]],\n",
    "        [F[1],E[1]],\n",
    "        [F[2],E[2]],\n",
    "        'k',\n",
    "        alpha=1)\n",
    "\n",
    "ax.plot([F[0],B[0]],\n",
    "        [F[1],B[1]],\n",
    "        [F[2],B[2]],\n",
    "        'k',\n",
    "        alpha=1)\n",
    "\n",
    "ax.plot([F[0],G[0]],\n",
    "        [F[1],G[1]],\n",
    "        [F[2],G[2]],\n",
    "        'k',\n",
    "        alpha=1)\n",
    "\n",
    "ax.plot([C[0],G[0]],\n",
    "        [C[1],G[1]],\n",
    "        [C[2],G[2]],\n",
    "        'k',\n",
    "        alpha=1)\n",
    "\n",
    "ax.plot([H[0],I[0]],\n",
    "        [H[1],I[1]],\n",
    "        [H[2],I[2]],\n",
    "        'k--',\n",
    "        alpha=1)\n",
    "\n",
    "ax.plot([J[0],I[0]],\n",
    "        [J[1],I[1]],\n",
    "        [J[2],I[2]],\n",
    "        'k--',\n",
    "        alpha=1)\n",
    "\n",
    "# reference node\n",
    "p_ref = np.array([4, -4.5,  4.5])\n",
    "ax.scatter(p_ref[0], p_ref[1], p_ref[2], color='k', s=50, alpha = 1)\n",
    "\n",
    "ax.text(4, -4,  3.5,\n",
    "        r'$\\mathbf{X}_{\\rm (P)}$',\n",
    "        color='black', fontsize=22, ha='center', va='center')\n",
    "\n",
    "# base vectors\n",
    "tt = t_deg * np.pi/180\n",
    "\n",
    "u = 0\n",
    "v = np.cos(tt)\n",
    "w = np.sin(tt)\n",
    "x = p_ref[0]\n",
    "y = p_ref[1]\n",
    "z = p_ref[2]\n",
    "ax.quiver(x, y, z, u, v, w, length=2, normalize=True, color='m', alpha=1)\n",
    "\n",
    "u = 0\n",
    "v = np.cos(tt+np.pi*0.55)\n",
    "w = np.sin(tt+np.pi*0.55)\n",
    "x = p_ref[0]\n",
    "y = p_ref[1]\n",
    "z = p_ref[2]\n",
    "ax.quiver(x, y, z, u, v, w, length=2.3, normalize=True, color='m', alpha=1)\n",
    "\n",
    "u = 0\n",
    "v = np.cos(np.pi/2)\n",
    "w = np.sin(np.pi/2)\n",
    "x = p_ref[0]\n",
    "y = p_ref[1]\n",
    "z = p_ref[2]\n",
    "ax.quiver(x, y, z, u, v, w, length=3.2, normalize=True, color='m', alpha=1)\n",
    "\n",
    "# psi1\n",
    "ax.text(4, -2.25, 6,\n",
    "        r'$\\psi_{1_{({\\rm P})}}$',\n",
    "        color='m', fontsize=22, ha='center', va='center', alpha=1)\n",
    "\n",
    "# xi1\n",
    "ax.text(4, -3.5, 4.75,\n",
    "        r'$\\xi_1$',\n",
    "        color='m', fontsize=20, ha='center', va='center', alpha=1)\n",
    "\n",
    "# psi2\n",
    "ax.text(-1.5, -3.5, 3.6, \n",
    "        r'$\\psi_{2_{({\\rm P})}}$',\n",
    "        color='m', fontsize=22, ha='center', va='center', alpha=1)\n",
    "\n",
    "# xi2\n",
    "ax.text(0, -3.6, 2.6,\n",
    "        r'$\\xi_2$',\n",
    "        color='m', fontsize=20, ha='center', va='center', alpha=1)\n",
    "\n",
    "# xi3\n",
    "ax.text(0, -2.05, 4.2,\n",
    "        r'$\\xi_3$',\n",
    "        color='m', fontsize=20, ha='center', va='center', alpha=1)\n",
    "\n",
    "\n",
    "# text\n",
    "p = FancyArrowPatch((0,0.4,1.5), (2,-2.5,0), \n",
    "                             connectionstyle=\"arc3,rad=-.3\", alpha=0.3, mutation_scale=2000)\n",
    "ax.add_patch(p)\n",
    "art3d.pathpatch_2d_to_3d(p, z=0, zdir=\"x\")\n",
    "\n",
    "ax.text(4,0,-0.75,\n",
    "        r'2D parametric',\n",
    "        color='k', fontsize=22, ha='center', va='center', alpha=1)\n",
    "\n",
    "ax.text(4,0,-2,\n",
    "        r'tangent space',\n",
    "        color='k', fontsize=22, ha='center', va='center', alpha=1)\n",
    "\n",
    "# xi3 \n",
    "ax.text(0,-8,7,\n",
    "        r'$\\xi_3\\in[-1,1]$',\n",
    "        color='k', fontsize=20, ha='center', va='center', alpha=1)\n",
    "\n",
    "\n",
    "# deformation\n",
    "p = FancyArrowPatch((1.5,6.5), (8.2,6.5),\n",
    "                             connectionstyle=\"arc3,rad=-.3\", alpha=0.3, mutation_scale=2000)\n",
    "ax.add_patch(p)\n",
    "art3d.pathpatch_2d_to_3d(p, z=0, zdir=\"x\")\n",
    "\n",
    "ax.text(0, 5, 8.25,\n",
    "        r'$\\mathbf{x}(\\xi)$',\n",
    "        color='k', fontsize=22, ha='center', va='center', alpha=1)\n",
    "\n",
    "\n",
    "# fix camera view\n",
    "ax.view_init(10, -10)\n",
    "ax.set_box_aspect((3, 1, 1))\n",
    "\n",
    "ax.set_xlim([1,8])\n",
    "ax.set_ylim([-7,0])\n",
    "ax.set_zlim([0,7])\n",
    "\n",
    "# turn axes off\n",
    "plt.axis('off');\n",
    "\n",
    "plt.savefig('KL_kinematics_1.png', bbox_inches='tight', dpi = 500, facecolor='w')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 64,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAi0AAAIuCAYAAABzfTjcAAAAOXRFWHRTb2Z0d2FyZQBNYXRwbG90bGliIHZlcnNpb24zLjMuMiwgaHR0cHM6Ly9tYXRwbG90bGliLm9yZy8vihELAAAACXBIWXMAAAsTAAALEwEAmpwYAABxEElEQVR4nO3ddVxV9x8G8OdeGiTEQFFMwpo6xc65WczAnHPq7EKxu0D9qVNn52xlBs7ZPVvB7gIDC1BUkK7LPb8/zmCioFzinnvgeb9evIR7zznfD07l2TcVgiCAiIiISNcppS6AiIiIKCMYWoiIiEgWGFqIiIhIFhhaiIiISBYYWoiIiEgWGFqIiIhIFvS/8j7XQxMREZG2KdJ6kT0tREREJAsMLURERCQLDC1EREQkCwwtREREJAsMLURERCQLDC1EREQkCwwtREREJAsMLURERCQLDC1EREQkCwwtREREJAsMLURERCQLDC1EREQkCwwtREREJAsMLURERCQLDC1EREQkCwwtREREJAsMLURERCQLDC1EREQkCwwtREREJAsMLURERCQLDC1EREQkCwwtREREJAsMLURERCQLDC1EREQkCwwtREREJAsMLURERCQLDC1EREQkCwwtREREJAsMLURERCQLDC1EREQkCwwtREREJAsMLURERCQLDC1EREQkCwwtREREJAsMLURERCQLDC1EREQkCwwtREREJAsMLURERCQLDC1EREQkCwwtREREJAsMLURERCQLDC1EREQkCwwtREREJAsMLURERCQLDC1EREQkCwwtREREJAsMLURERCQLDC1EREQkCwwtREREJAsMLURERCQLDC1EREQkCwwtREREJAsMLURERCQLDC1EREQkCwwtREREJAsMLURERCQLDC1EREQkCwwtREREJAsMLURERCQLDC1EREQkCwwtREREJAsMLURERCQLDC1EREQkCwwtREREJAsMLURERCQLDC1EREQkCwwtREREJAsMLURERCQLDC1EREQkCwwtREREJAsMLURERCQLDC1EREQkCwwtREREJAsMLURERCQLDC1EREQkCwwtREREJAsMLURERCQLDC1EREQkCwwtREREJAsMLURERCQLDC1EREQkCwwtREREJAsMLURERCQLDC1EREQkCwwtREREJAsMLURERCQLDC1EREQkCwwtREREJAsMLURERCQLDC1EREQkCwwtREREJAsMLURERCQLDC1EREQkCwwtREREJAsMLURERCQLDC1EREQkCwwtREREJAsMLURERCQLDC1EREQkCwwtREREJAsMLURERCQLDC1EREQkCwwtREREJAsMLURERCQLDC1EREQkCwwtREREJAsMLURERCQLDC1EREQkCwwtREREJAsMLURERCQLDC1EREQkCwwtREREJAsMLURERCQLDC1EREQkCwwtREREJAsMLURERCQLDC1EREQkCwwtREREJAsMLURERCQLDC1EREQkCwwtREREJAsMLURERCQLDC1EREQkCwwtREREJAsMLURERCQLDC1EREQkCwwtREREJAsMLURERCQLDC1EREQkCwwtREREJAsMLURERCQL+lIXQETa9fLlS6xfvx516tSBnZ0dihcvDnNzc6nLIiL6KoYWojzi3bt3WL9+PbZv344nT56gbNmyUCrFzlYLCwsUL14cxYsXTwkyJUuWhL29PUxNTSWunIhIpBAE4Uvvf/FNItJ9YWFh2LRpE7y9vaFSqdCmTRv8/PPPUKvVePXqFV69eoWXL1+mfP769Wuo1WoAgEKhgJ2dHZycnODk5ARHR0c4OTmhQIECEn9XRJTLKdJ8kaGFKHeKiIiAl5cXtm3bhvj4eLRs2RL9+vVD8eLFv3ifSqVCcHAwAgIC4OfnB39/f/j5+SEoKCjlGmtr61QhxtHRESVKlEjpuSEiyiKGFqK8ID4+Hlu3bsXGjRsRHR2NZs2aoX///ihVqlSWnhsZGYlHjx6lCjJPnz6FSqUCABgZGcHBwSElyCR/GBgYZMN3RUR5DEMLUW6mVqtx7NgxLFu2DK9fv0bDhg0xaNAgODg45FibiYmJCAgIgL+/f0qQ8ff3R2RkJADAxMQE3377LWrVqoUaNWrA3t6evTFElBEMLUS51a1bt7BgwQLcu3cPTk5OGDlyJKpXry5JLYIg4PXr13jw4AGuXr2KS5cu4fnz5wCA/Pnzo0aNGqhRowZq1aoFW1tbSWokIp3H0EKU2wQGBmLJkiU4ceIEChUqBDc3N7i4uOhcb0ZISAguX76My5cv48qVK3j79i0AwNbWFjVr1kTNmjVRo0YN5M+fX+JKiUhHMLQQ5RaRkZEpy5f19PTw66+/olu3bjAxMZG6tK8SBAHPnj3DlStXcPnyZVy9ehVRUVEAAEdHR9SoUQM1a9bEt99+y+XWRHkXQwuR3KlUKvz9999YvXo1IiIi0Lp1awwaNAiFChWSurRMS0pKwsOHD1N6Ym7duoWEhAQYGhqiYcOGaN68OerVqwdDQ0OpSyUi7WFoIZIrQRBw/vx5LFq0CM+fP4ezszNGjhwJR0dHqUvLdvHx8bh16xZOnz6N48ePIywsDGZmZmjSpAmaN2+OGjVqQE9PT+oyiShnMbQQyZG/vz8WLVqEy5cvo0SJEhg+fDgaNGgAhSLNv9O5SlJSEq5cuYKjR4/i5MmTiI6OhrW1NX744Qe0aNEC33zzTZ74fSDKgxhaiOQkKioKy5Ytw65du2Bubo4BAwagQ4cO0NfPm6dvJCQk4MKFCzhy5AjOnTuHhIQEFC1aFM2aNUPz5s3h4ODAAEOUezC0EMmBIAg4deoU5s6di9DQUPz000/o168fLCwspC5NZ0RHR+PMmTM4cuQILl68CLVajdKlS6N58+Zo3rw57OzspC6RiLKGoYVI17158wa//fYbzp49C0dHR0yePBkVKlSQuiyd9uHDB5w4cQJHjhzBjRs3AADOzs745ZdfUK9ePZ1b/k1EGcLQQqSr1Go1duzYgRUrVkAQBAwcOBA///wzJ5xq6M2bNzh8+DC8vb0REhKCkiVL4pdffoGLiwuMjY2lLo+IMo6hhUgX+fn54X//+x/u37+PunXrYvz48dwpNotUKhVOnDgBLy8vPHjwAJaWlujYsSM6d+7ME6qJ5IGhhUiXxMbGYs2aNfDy8oKVlRVGjx6Npk2bcjJpNhIEATdv3sSff/6JM2fOQF9fHy1atEDXrl1z9EwmIsoyhhYiXeHj44M5c+YgKCgI7dq1w9ChQznRNoe9fPkS27Ztw759+xAXF4eaNWuiW7duqF27Nue9EOkehhYiqYWGhuL333/H0aNHUbJkSUyaNAnVqlWTuqw8JSIiArt378b27dvx9u1blC5dGl27doWLiwuMjIykLo+IRAwtRFIRBAH79+/HokWLEBsbi169eqFnz57cml5CiYmJ+Oeff+Dl5QU/Pz/kz58f/fr1Q/v27fPsXjhEOoShhUgKYWFhmDFjBs6ePYtvv/0WkyZNQqlSpaQui/4lCAJu3LiB1atX49q1ayhZsiSGDRuWZ3YdJtJRDC1E2ubj4wMPDw9ERkZi6NCh6NKlC+dP6ChBEHDu3DksXrwYz58/R/Xq1TFixAiUK1dO6tKI8iKGFiJtiY+Px+LFi+Ht7Y2yZcti5syZOrNa5f59ICAAKFMGKF9e6mp0T/JJ2n/88Qc+fPgAFxcXuLm5wcbGRurSiPIShhYibfD398ekSZMQEBCArl27YsiQIToxd+XlS8DVFXj4ENDXBxITgYoVgT17gGLFpK5O90RFRWHDhg3Ytm0bAKBbt27o2bMnTE1NJa6MKE9gaCHKSWq1Gl5eXlixYgWsrKzg6emJWrVqSV0WAEClAuztgVevgKSk/17X1wfs7IBHjwBuvpu2oKAgLF++HEePHoW1tTUGDhyItm3bcrdiopzF0EKUU968eYOpU6fi2rVraNKkCSZNmgRLS0upy0qxezfw669AZOTn75mbA3/+CbRurf265OTevXtYuHAhbt68iTJlymDYsGGoW7cuJ+sS5Yw0/2JxRiBRFh07dgxdunTBgwcPMHXqVPz22286FVgAwNc37cACiK9fuqTdeuSoYsWKWLNmDebNm4fExEQMGzYMw4cPR0hIiNSlEeUZDC1EmRQVFYWpU6di4sSJKFWqFLZu3Yo2bdro5P95FywIpDetxtgY4HE8GaNQKPDdd9/B29sbI0eOxLVr19ClSxccO3ZM6tKI8gQODxFlws2bNzFlyhS8efMGffv2RZ8+fXR6jsOrV4CDAxAX9/l7xsbA06dA0aLar0vuXrx4gWnTpuHOnTto1qwZxo0bp3O9bEQyxeEhoqwSBAFeXl7o378/lEol1q5di/79++t0YAGA4sWBOXMAU1MguSNIqRS/nj+fgSWzSpQogbVr18LNzQ0nT57ETz/9BB8fH6nLIsq12NNClEExMTGYMWMGjh8/jiZNmmDatGkwMzOTuiyNXLoELFgA+PmJe7SMHAnUqCF1VbmDv78/pkyZgidPnqB9+/YYPnw4l0cTZR5XDxFl1osXLzB69Gg8e/YMbm5u6NGjh07OXSFpJSQkYNWqVdiyZQtsbW3h6emJqlWrSl0WkRwxtBBlxpkzZzB16lTo6+tj9uzZqFmzptQlkY67ceMGpk2bhuDgYHTv3h0DBw7UiQ0GiWSEoYVIE2q1GqtWrcL69etRoUIFzJ07F0WKFJG6LJKJmJgYLFy4ELt374a9vT2mT58OR0dHqcsikguGFqKMCg8Px+TJk+Hr64u2bdti3Lhx/D9lHXT9OrBmDRAcDDRoAPTqBVhbS11VaufPn8eMGTMQHh6OESNGoHPnzhxaJPo6hhaijHj48CHGjh2Lt2/fYuzYsWjXrp3UJVEaJk4EFi0CEhLEowlMTQEDA+DMGaBKFamrSy08PByenp44e/YsOnbsiNGjR0NfX1/qsoh0GUML0dccOHAAs2bNgpWVFebNm4eKFStKXRKl4dw5oEULICbm8/dKlhRPsda1zgy1Wo1ly5Zh8+bNqFmzJn777TeYm5tLXRaRruI+LUTpSUxMxJw5c+Dh4YHKlSvDy8tLJwJLSAgwbRpQvbo4/LFpk9izkNctXQrExqb93vv3wMWL2q0nI5RKJdzd3TF16lRcv34dPXv2xMuXL6Uui0hW2NNCed67d+8wZswY3LlzBz169ICbm5tObBbn7w/UqSP2JiTvZGtmBnzzDXDqlLiTbV5Vu3b65yVZWAAbNgDt22u3Jk1cv34do0ePBgDMnz8f1apVk7giIp3DnhaiTz19+hS//vorHj9+jDlz5sDd3V0nAgsA9OgBhIWl3no/Ohq4dQtYvly6unRBjRri/JW0JCYCOtBJ9kXVqlXD5s2bYW1tjcGDB2Pfvn1Sl0QkC+xpoTzrypUrGDNmDIyMjLB48WKUK1dO6pJSBAcDZcqkfVYQAJQtCzx+rN2adMmjR0DVqp/PaTEwEHunzpyRpCyNRUZGYvz48bh06RK6d++OoUOHQqnk/0sSgT0tRP85dOgQhg4disKFC2Pjxo06FVgAsYclvZ4EAAgP114tusjBAfD2BvLlA8zNxZVDpqZikPn7b6mryzhzc3MsWbIEnTp1wpYtWzB69GjEpDW7mIgAsKeF8hhBELB+/XqsXLkSzs7OmDdvnk6u4IiLAwoVAqKiPn9PoQBatgQOHtR+XbomNhY4dEicfFutGuDsLHVFmeft7Y358+ejbNmyWLhwITcypLyOS54pb1OpVJg9ezb27t0LFxcXTJkyBQZf6s6Q2NSpwO+/fz4EYmoKnDwJ1KolTV0kevbsGZ48eYLvv//+s/fevHmD4ODgVOcOBQQEwM/PDy1atEj3mT4+PpgwYQKMjIywYsUK2Nvb50TpRHLA4SHKu6KjozFixAjs3bsXffr0gaenp04HFgDw8AAGDBBXCVlaiqti8ucHvLwYWKS2f/9+TJs2DQ0aNPjsvU2bNuH333+Hk5MTAOD58+eIjIxE6dKlERAQgClTpqT73Lp162LDhg3Q19fHoEGD8PTp0xz7HojkiD0tlOuFhIRg+PDhePz4MSZNmoS2bdtKXZJGQkOBy5cBExOgbt0vz3WhnLdjxw4sX74cx48fh5GRUar3kpKSYGFhgVevXuH06dOYPHky7t+/j2bNmuHo0aMAgBkzZiAuLg7/+9//0m3jxYsX6NevHwBgzZo1KFGiRM59Q0S6icNDlPc8fvwY7u7uiIqKwm+//YY6depIXRLJ2O3bt9GgQQPcunULpUqVSvMaV1dX+Pr64v3797CyskK1atUwc+bMlNPB1Wo1atasCQ8PD7Rq1SrdtgICAtC/f38YGBjgjz/+QPHixXPiWyLSVRweorzl8uXL6NOnDwRBwNq1axlYKMXs2bOhVCqhUCigUCjQrVs3BAUFoV27djA3N0fZsmWxPI3NcPr374+ffvop3cASFxcHCwsL7Nu3DwkJCXj37h2OHTuWElgAcWfc0aNHY/DgwUj4wvbGpUuXxsqVKxEfH4+BAwciKCgoy983kdwxtFCudPDgQQwdOhRFihTBxo0b4ejoKHVJpEMmTJiAyZMnp3ydmJiI5s2bw9fXF9HR0Xj69CmGDBmCgx8t0Tp58iQuXbr0xQM079y5g4iICISGhqJFixawsbGBhYUF7t69m+o6FxcXBAYGYvPmzV+s097eHitXrkRMTAwGDhyIN2/eZPI7JsodGFoo1/Hy8sK0adNQvXp1rFu3DjY2NlKXRJ/w9wdGjABatQImTwakOIKnTJkyKZ+fOnUKCxYswOvXrzF16tSU13fs2JHyube3NwDA+QvrqsuWLYvAwECMGTMGJ06cQHR0NFq1aoXSpUunus7CwgJly5bFli1bvlqno6Mjli1bhvDwcAwcOBBv377N8PdIlNswtFCusm7dOixatAhNmzbF4sWLkS9fPqlLok+sXStuArdsmbjXzPz5QLlywOHD0tXUsGFDNG3aFIC4gifZq1evUj6/ePEiTExMUKhQoTSfcfv2bXTp0gXbt2/H3bt3kZiYiKioKGzduhVmZmafXV+iRAn4+voiPj7+q/VVqFABy5Ytw/v37zFw4ECEhoZq+i0S5QoMLZQrCIKAFStWYOXKlXBxccHMmTN1fklzXvTiBTB0qLgpnEolvhYfL+5F06lT2pvpaZuhoWHK52q1OuXzgIAAWFpapnlPcHAw3N3d4eXlhbJlywLAV7fjL1CgABITE/E4g+cxfPPNN1iyZAnevHmDgQMHIiwsLEP3EeUmDC0ke4IgYMmSJVi/fj1cXV3h4eEh2aGHiYnimUCvX0vSvM7bsAH4KAekolDo9hb80dHRqQLNx8aMGYNJkyahcOHCGX5e8nLpDx8+ZPieqlWrYtGiRXj16hUGDx6M8Lx+ngPlOQwtJGtqtRrz5s3Dli1b0LlzZ0ycOFGSA+cEQdy9tnBhceijVCmgZk3gk/mXed6LF0B6C2bi4nQ77OXLly/NoZywsDD4+PikDC9lVGJiIgDAxMREo/ucnZ2xYMECPH/+HG5ubjyriPIUhhaSLbVajVmzZsHb2xvdunXDmDFjJDshd9Yscdv9Dx+A6GhxyOPqVaBePWkmmeoqZ2cgjekdAMTN8775Rrv1aKJMmTJp9opcu3ZN4+ABAFH/joXZ2dlpfG/t2rXx22+/wd/fHzNmzMBX9tsiyjUYWkiWkpKS4OHhgT179qB3794YNmwYFIo09yLKcTExwOzZn58RJAhi78Hvv0tSlk7q1i3tHX2VSsDaGmjWTPs1ZVS9evUQHx+P1590B8XExMDf3x+3b9/W6HlBQUEoVapUuhN7v6ZBgwYYMmQIjh8//tWl00S5BUMLyY5KpcLkyZNx6NAhDBo0CIMHD5YssADArVtAelNoEhJ4GvPHzM3Fwx5tbMTPTU2BfPmAMmWAU6fS/33MCS8/6gL7eOO2j0PJ+/fvUz7v3LkzALFn5WOVK1cGANSqVQtt2rRB3759MWbMmFR7vHxKpVLhwYMH6NChQ5a+h+7du6NZs2ZYtmwZfHx8svQsIlkQBOFLH0Q6JT4+Xhg5cqRQvXp1YdOmTVKXIwiCIFy/Lgj58gmC2Lfy+UelSlJXqHtUKkE4ckQQ1qwRhLNnBUGt1m77CxcuFPT09ASIR5UIAITevXsLly5dEszNzVO97urqmnJf7dq1hQEDBnz2vHXr1gmlSpUSlEplqntnzpyZZvsnTpwQDA0NhefPn2f5e4mJiRG6dOkiNG7cWHjx4kWWn0ekI9LMJTx7iGQjPj4eY8aMgY+PD8aMGYOffvpJ6pIAiKthihVLexKpiYk432X4cK2XRTng8uXLaNq0Kfz9/b+4aWF8fDw2btyIhQsX4uHDh5+936pVK9SpUweTJk3KlroCAwPRvXt3FCxYEBs3boSpqWm2PJdIQjx7iOQrNjYWI0aMgK+vLyZOnKgzgQUQ52Ns2CAGlI9HqYyNgdKlgX8P66VcoGbNmpgyZQr69+//xcmvRkZG6NmzZ5qbym3atAlGRkaYMGFCttVVrFgxzJ49G8+ePYOnpycn5lKuxdBCOi8+Ph4jRozA1atXMW3aNLRv317qkj7TogVw9izg4gLkzw/Y2QHjxwOXLqW/WobkafTo0ahRowbGjh372XsRERFISkoCAPj4+Hx2TtGhQ4dw7tw5bNu2LdtXutWqVQtDhw7FiRMnsHHjxmx9NpGu4PAQ6TSVSoWxY8fi3Llz8PT0hIuLi9QlEQEAjhw5ArVanfJn8sOHD7Czs0PZsmXRvHlzXLhwAUePHk3pbXny5AnOnz+PX3/9NcdqEgQBkydPxrFjx7B48eJURxIQyUyaw0MMLaSz1Go1PDw8cOjQIYwbNw6dOnWSuiSidCUkJKBx48a4c+cO2rRpg8WLF6NgwYJaryMuLg69e/dGcHAwNm/enKl9YIh0AEMLyYcgCJg3bx68vb0xePBg9O7dW+qSiGQjKCgI3bp148RckjNOxCX5+OOPP+Dt7Y1ffvkFvXr1krocIlmxtbXFnDlz8OzZM0yfPp0TcynXYGghnbN161asWbMGbdq0wfDhwyXdOI7+8+QJMG0aMHgw8Oef4lEFJNq2bRsmTpz4xWtiY8XfPxsbwNAQqFwZ2L0752qqWbMmBg8ejH/++QfHjx/PuYaItIjDQ6RT9u/fD09PTzRp0gRz5syR7CwhSm3OHGD6dEClEk+yzpdP3NH2wgVxWXde9tdff6Fz584QBAH29vbYunUratSokeoalQqoX1/cPTku7r/XTU3F39dRo3KmNrVajV69eiEwMBA7d+5E/vz5c6YhouzH4SHSbadOncKMGTNQq1YtzJw5k4FFR/j4ADNmiD0F/x5MjKgo4M0boG1baWuT2uLFi1MCCwA8fvwYe/bs+ey63bvFE78/DiyAeF7V5MlAeHjO1KdUKjFt2jRERUVh3rx5OdMIkRbxpwLphMuXL2PixImoWLEi5s2bB0NDQ6lLon8tWiQGlk+p1cDTp8CdO1ovSXJqtRojR47E8OHDP5svMnLkyM+u37JFPP07LQYGQE6O3pQpUwb9+vXDsWPHcPr06ZxriEgLGFpIcnfv3sWoUaNQokQJLF68OMdXOkRGArt2ifMyXr3K0aZyhcePxVOU0qKvDzx7ptVyJBcXF4cuXbpg4cKFn7333XffoUCBAp+9npDw5Wcm92DllF9//RWOjo6YPXs2IiIicrYxohzE0EKSevLkCdzd3VGgQAEsX74cFhYWOdreqlXiRMhevYBBgwB7e/FzlSpHm5W1ihXFowrSkpAAODpqtx4phYaGomnTpti5c2ea7yefBP2pTp3S3xk5MRFo0iS7Kkybvr4+pk6dirCwMCxatChnGyPKQQwtJJnAwEC4ubnB0NAQK1asyPGNuI4fFyc8xsaKvS2RkeIKGG9vcV4BpW3UKMDI6PPX9fWBqlUBJyetlySJZ8+eoV69ejh//nya7ysUCri6uqb53s8/A4ULi0NBHzM1Fc+m+sLZi9mmXLly6NmzJ/bt2wdfX9+cb5AoB3D1EEkiPDwcvXr1wocPH7B27VqUKVMmx9usX19c7ZIWMzPg3TvxkEP63IYN4lJnpVIMeiYmQPHiwOnT2vmBK7Xr16/jxx9/xOu0jvL+V4MGDXD27Nl033/3DnBzA/buFQ/WNDEBxo0DxoxJvycruyUkJOCXX35BTEwMvL290zzQkUhHcEdc0g0JCQkYPHgw7t+/j5UrV6JKlSpaadfSEkhvOD9fPuDGDXG4iNL2/j2wcycQGgrUrCkOaeSFBV4XLlxA8+bNEf3vTFp9fX2o0hhPXLRoEYYNG/bV5yX39BUoAOjpZXu5X3Xnzh307t0bHTp0wPjx47VfAFHGMLSQ9NRqNaZMmYKjR49i9uzZaNq0qdbaLltWXO2SFiMjICgIsLbWWjkkEx8+fEC9evVw//59WFpaQqlUIiwsDIA4JJT8b+iLFy9kc87PggULsHXrVqxevRrVq1eXuhyitHCfFpLeqlWrcPToUQwZMkSrgQUAhgwR5xB8Sk8PaNyYgYXSZmVlhcOHD6NOnTpo1KhRSmCxtLRMCSy1atWSTWABgMGDB6N48eKYMWMG4j7dPIZIhzG0kNbs27cP69evh6urK3799Vettz9kCFCnjjgUlMzMTJyTsW6d1sshGSlRogQmTZqEffv2pbzm4OCQ8nmHDh2kKCvTjI2NMWXKFLx69QqrVq2SuhyiDOPwEGnFuXPnMHz4cNSqVQtLliyBvr6+JHUkJQEHDwIbN4q7kbZpA/TokTrIEH0qPDwclSpVwqt/N/bp1KkT9u7di4R/N2B58uSJViaTZ7cZM2bg4MGD+Pvvv2Frayt1OUQf45wWko6JiQn09PTg4OAAExMT5MuX74sfVlZWKFKkCAoXLozChQsjf/78PDiRJDNgwAD88ccfAIBChQrh/Pnz8PLywq5du2BoaIgbN25IXGHmhISEwNXVFT/88AOmT58udTlEH2NoIemUK1cO1atXR5MmTRAVFfXFj9g09ow3MDBA4cKFYWNjAxsbmzQ/t7Ky4nlFlO1OnDiBH374IeVrb29vdOrUKeXr8PBwWFpaSlFatliyZAm2bNmCbdu2wZ7L50h3MLSQdOrWrYsuXbrA3d39q9cmJSXhw4cPePPmDd68eYOQkJDPPg8JCfls2amBgQEKFSqUqofm08/ZY0OaiIqKQuXKlREQEAAAaN++Pf76669c9WcoIiICbdq0QbVq1bBgwQKpyyFKluZfMmkmFlCeo1QqPztYLj16enooUKAAChQogAoVKqR5jVqtxocPH/D69WuEhIQgJCQk1ee3b99OM9hYW1vDyckJjo6OcHJygpOTE+zs7NhDQ2maNGlSSmCxtCwHa+vNKF5cAUEA2rUDJkwQN9mTMwsLC/z6669Yvnw5bt26pbV9k4gygz0tpBUNGzaEq6trmifg5pTkYJPcMxMYGIjHjx/j4cOHePr0aUqgMTExgYODQ6ogU7ZsWRiltXe9jLx+Ddy/L66OqlhR6mrk5/z582jYsOG/Ybs4zM0fIS7OOOVwQ319wNwcuHJF3ANIzmJjY+Hq6go7OzusWbMmV/UkkWyxp4Wk8/EmXNqiVCphbW0Na2trlC9fPtV7iYmJCAgIgJ+fH/z9/eHn54fDhw/jr7/+Srm3VKlSKSEmOdDIYe5CTAzQsyewb594LEFiIlCihHiydTodV/SJ2NhY9OnTJ+XPbNGiWxASYoSkpP+uUamA8HBg+HBg/35p6swuJiYm6NevH+bMmYMLFy6gfv36UpdElCb2tJBWNGnSBC1btsSYMWOkLiVdgiAgKCgoVZDx8/NDSEhIyjU2NjYpQaZcuXKoVq0azM3NJaz6cz/+CJw8CXy8Z5hCAVhZAY8fcxO9jBg3bhzmzp0LAMiXzxzx8eFITEy790FfX9yaX6JV/NlGpVKhY8eOMDY2xtatWzlkSlJjTwtJR4qeFk0pFAoUK1YMxYoVQ5MmTVJeDwsLw6NHj1JCjL+/P86fPw+1Wg2lUolKlSqhbt26qFu3LsqVKyfpP/aPHgGnTqUOLAAgCOJr69aJB/RR+q5cuYL58+enfD1v3ny4uaU/XCIIYm+W3EOLvr4+Bg8ejIkTJ+Lo0aNo2bKl1CURfYY9LaQVTZs2xffff59rDmiLi4vDgwcPcPHiRfj6+uLBgwcQBAGWlpaoXbs26tati9q1a6NAgQJarWvLFvE05qiotN9v2hQ4dkyrJclKQkICqlevjrt37wIQewj/+ecf1KypwNWrad9Tvrw4dyg3UKvV6NatG6KiorBr1y4YGBhIXRLlXexpIekoFAqo1eoMXfvmDXD3LlC4MFCpkji0oWuMjY3x7bff4ttvv8WgQYMQFhaGS5cuwdfXF76+vjh69CgAwNHREXXq1EHdunVRuXLlHP8hYGX15ZOXtZyhZGfWrFkpgcXU1DRlUupvvwGtW4vzhT5mYgLMmydBoTlEqVRiyJAhcHd3x+7du9G5c2epSyJKhT0tpBUtWrRAgwYNMGnSpHSviY0FevcGdu8WJ5CqVECxYsBffwHffKPFYrNIrVbj0aNH8PX1hY+PD27duoWkpCSYmprC2dkZdevWRZ06dVCsWLFsbzsuTgx7kZGfv2dmJk7O/Wjkiz5y+/ZtVK9ePWVV2eLFi1PtK3TgADBoEBAaKgZpCwtgyRKgY0epKs4ZgiBgwIABePbsGfbs2QPTtE4ZJcp53FyOpOPi4oI6depgypQp6V7Ttq04dPHpfAxLS3GuRqFCOVxkDomOjsbVq1fh4+MDX19fBAUFARAP4atTpw7q1KkDZ2dnGBsbZ0t7e/cCXbsC8fFIWe1iZgZ06CCeuaSLPVdSU6lUqFWrFq5fvw4AqFevHs6ePfvZ/CRBEP8sCgLg4PDlXi05u337Nnr37o3Bgwejd+/eUpdDeRNDC0nnxx9/RK1atTB16tQ033/6VNxL5NPAAohd8JMmiR9yJwgCXrx4kdILc+3aNcTHx8PMzAzNmzeHq6srypcvn+V9Mu7cAebOFfcQKVoUcHcHXF0ZWNIzZ84cTJgwAQBgZGSEW7duwcnJSeKqpOXu7o6HDx/i4MGDnNtCUmBoIem0atUKVapUwcyZM9P8gbx9O9C/f9rDGgDQuLG4Kia3SUhIwLVr13D48GGcOHEC8fHxsLe3R5s2beDi4gIrKyupS8z1Hjx4gG+//Rbx8fEAgN9++w1jx46VuCrp+fj4wN3dHTNmzOBKIpICQwtJp2zZsoiNjUXJkiVhYWEBS0tLWFpapnweGGiBzZstERdnCcAKgA2AogDyA1CgQwdxbktuFhUVhaNHj2Lv3r24f/8+DAwM0KhRI7Rt2xa1atXivhk5ICkpCQ0aNICvry8AwNnZGb6+vtCX+/rlbKBWq9GxY0dYWFhg48aNUpdDeQ9XD5F0SpUqhXz58uGHH35AREQEwsPDER4ejsDAQDx48AAfPoQjMTE+jTuNoKdniwYNRgGore2ytSpfvnzo0KEDOnTogEePHmHfvn04ePAg/vnnH9jY2KB169Zo06YNbG1tpS4111i6dGlKYDEwMMD69esZWP6lVCrRuXNnzJ8/H/fv30/3HDAibWJPC2lF+/btUb58efzvf/9L95o9e+LRtWs44uM/QK1+DSAIhobBsLcPgZfXT/j226oZaisgIAAREREoWrQoChYsKOseioSEBJw5cwb79u3DxYsXIQgCatasibZt2+K7776DoaGh1CXK1pMnT/DNN98gNjYWAODp6ZnunKu8Kjo6Gi1btkTjxo0xffp0qcuhvIXDQySdDh06wMnJCbNmzfridffuiRNIL18WD/obOhRo316zCaRt2rRJWaFjYGCAIkWKwMHBAeXLl0eFChVQvnx5WFhYZOXbkcTr16+xf/9+7Nu3D8HBwbCwsECLFi3g6uoKR0dHqcuTFbVaje+//x6nT58GAFSuXBlXrlxhCEzD3LlzsXv3bhw8eBDWPAOCtIehhaTTqVMnlC1bFnPmzMnxtt6/fw8/Pz8EBwcjKCgIr169gr+/P16+fJlyTbFixVKFmHLlyuncGULpUavVuHr1Kvbs2YPTp08jISEBTk5O6NSpE1q1asXhjQxYtWoVBg0aBADQ09PDpUuXUL16dYmr0k3Pnj1Dx44dMWjQIPTp00fqcijvYGgh6XTu3BmlSpVKOYROChEREXj48CEePHiA+/fv48GDByk9MgBgZ2eHatWqYdSoUbLZUCsiIgJHjhzBnj174O/vD1tbW/Tr1w8uLi7Q09OTujyd9OLFC1SsWBFR/551MGHChK/2AOZ1bm5uePr0Kfbv389QTNrC0ELS6dKlC+zs7DBPx/Y8Dw8PTxVi3r9/j4ULF8LS0lLq0jQiCAIuXLiAVatW4eHDhyhRogT69++PZs2ayXpOT3aKjIzE9u3bMXv2bAQEBAAAypUrhxs3bmTbxn651dmzZzFy5EjMnj0bTZs2lbocyhsYWkg6Xbt2RdGiRfH7779LXUquJggCTp8+jVWrVuHJkycoU6YMBgwYgO+++y5Ph5fz58/DxcUF8fHxSEhISHl95cqVGDhwoISVyYNarYarqysKFy6MtWvXSl0O5Q1phpa8+68YaZVCocBXArLsHD9+HD/99BPmzZsHX1/fVD8MpaJQKPDdd99h27ZtmDVrFtRqNcaNG4du3brh7Nmzue6/QUZERkbCxcUFkZGRn/03Gjt2bMowEaUvefnzzZs34e/vL3U5lIcxtJBWKJXKDJ/yLBf29vawtbXFnj17MHToUDRp0gQjR47E33//jZCQkAw949UrYMYM8aDIpUuBDx+ypzalUolmzZrB29sb06dPR0xMDEaOHImePXvC19c3T4WXHTt2pPtnT61WY8eOHVquSJ7atGkDY2NjbN++XepSKA/jjCrSCoVCketCS+nSpbFw4ULEx8fj6tWrOH/+PM6fP4+zZ88CABwdHVG/fn3Ur18flSpV+mx4xstLPLpArRYPN9yxQzxf6dgxoHY27aOnVCrh4uKCZs2a4eDBg1izZg2GDh2KKlWqYNCgQXB2ds6ehnTYo0ePEB0dneZ70dHRePz4sZYrkicLCwu4uLjgwIEDGDZsmOzmfVHuwDktpBU9e/aEubk5li5dKnUpOUoQBAQEBKQEmJs3b0KtVsPS0hJ169ZF/fr1UadOHYSGWqBCBeDffc1SyZ8feP0ayIktQxITE7F3716sW7cOb9++hbOzMwYNGoQqVapkf2M6Yu3atRg+fHiawcXMzAyLFy/mUt4Mevz4Mbp06QJ3d3f06NFD6nIod+NEXJJO7969YWJiguXLl0tdilZFRETg4sWLOH/+PHx8fPDhwwcolUooFPVx48ZMJCZ+vrTa3BzYtAlo1y7n6oqPj8euXbuwceNGhIaGok6dOhgxYgTKlCmTc41KJDIyEsWKFUNkGqdxmpubIygoCPny5ZOgMnnq3bs3YmNjsW3bNqlLodyNE3FJWiqVSuoStM7CwgLNmjXD9OnTcezYMWzYsAE9evTA27cfkJiY9gTQhATgo33wcoSRkRG6du2KvXv3wt3dHffu3cMvv/yCjRs3IikpKWcb1zJzc3McOnQI5ubmMDMzAyD2sCS/zsCimR9++AGPHj3C8+fPpS6F8iD2tJBW1K1bF0+ePIGTkxPy588Pa2vrlF8//jx//vwoUqQIihYtCgMDA6nLzjFz5gCenkBc3OfvmZsDO3cCzZtrr57Q0FDMmTMHJ0+eRIUKFeDh4ZHrel2ioqKwY8cOPH78GPb29vjpp58YWDIhJCQELi4u3CGXchqHh0g6Fy5cgK+vL5RKJUJDQxEaGoqwsLCUXz+dpKtUKlGkSBEUL1481YednR2KFSsmmx1r0xMSApQpA3w6zUKhAIoXB549A6TYVuWff/7BnDlzEB0djX79+uHXX3/lzrr0GQ4RkRYwtJBuUqvViIyMTAkzr1+/xsuXL/Hq1auUX8PDw1PdY21tDTs7u5Qg83GosbCwgEKTExYlcvIk4OoKCILY42JiAlhYAKdOAQ4O/10XExMDIyMjrYWHsLAwzJ07F8ePH0f58uUxbdo02Nvba6VtkoetW7diwYIF2LVrF0qWLCl1OZQ7MbSQfEVGRuLVq1epgkzyx6d7ouTLly8lyDg6OqJSpUqoWLGiTvbOxMQAe/YAgYFA+fJAy5bAx9lErVajadOmMDIygqurK9q2bQsbGxut1HbixAnMmTMHkZGRKb0uPHdGvlQq8c9WduR5DhGRFjC0UO4UHx+PwMDAzwLN8+fPUw5EVCgUKFu2LCpVqoRvvvkG33zzDUqVKiWLre0vXboELy8vXLx4EQqFAvXq1UOPHj3w7bff5njbHz58wNy5c3Hs2DE4OTnBw8MDDh93A5FOEwRgwwZg+nTgxQuxN+/XX8U5VRYWWXs2h4gohzG0UN4TERGBu3fvpvqIiIgAAJiamqJSpUqpPqytrSWuOH1BQUHYs2cP9uzZg9DQUNStWxdubm5wcnLK8bZPnjyJOXPmICIiAn369EGvXr3Y6yIDnp7A3Llij14yQ0PA3h64fh0wMsr8s5OHiP7++2+UKFEi68USpcbQQiQIAl6+fIk7d+7g7t27uHPnDvz9/VMmAtva2qb0xFSqVAmOjo4wzIld3rIgPj4eO3bswMaNGxEREYFmzZph4MCBOf6DIzw8HPPmzcORI0fg6OgIDw8PODo65miblHlhYYCtbdor1MzMgJUrge7dM//85CGiwYMHo3fv3pl/EFHaGFqI0hIXF4eHDx+mCjLJ82QMDAxQvnx5NGjQAI0aNULp0qV1ZpJvVFQUtmzZgq1btyI+Ph5t2rRB//79Ubhw4Rxt9/Tp05g1axbCw8NTel1y8/J0ufrrL/FMqzT21AMgLqk/ciRrbXCIiHIQQwtRRoWEhKQMJ129ehX3798HANjZ2aFRo0Zo1KgRqlSpohNzYkJDQ7Fu3Trs2rULSqUSnTp1Qq9evWBlZZVjbUZERGD+/Pk4dOgQKleujHnz5qFAgQI51l5WTZw4EbNnz071WrFixbBmzRq8efMGo0aNQmhoKAwMDLBs2TL0799fokqzjzZCC4eIKAcxtBBlVkhICM6dO4czZ87gypUrSExMhJWVFRo2bIhGjRqhVq1aMDY2lrTGoKAg/PHHHzh06BCMjY0xatQotG3bNkfbPH78ODw8PGBlZYUFCxZoZX5NZk2dOhUzZsxI+XrDhg3o2bMnAGDRokVYunQpjh49mmuWd4eGAsWKpT88tHy5OCk3KzhERDmIoYUoO0RHR8PHxwdnzpzBhQsXEBkZCSMjI9SqVQuNGzdG/fr1JZ3Q+/TpU/zxxx8wNzfHpEmTcrw9Pz8/jBw5EuHh4fD09MT333+fbc8WBPEEbEPDrG+2p1KpULt2bVy7dg0AUKpUKdy+fRtRUVFo0KAB9u/fj/Lly6dRg4BNmzbBzMwMnp6euHfvHhwdHWFvb4/g4GBYWlpiwIAB6NKlCwDg9u3bAIDKlStnreBsMG0a8PvvqTcxNDQUNza8cQPIjpzNISLKIWmPwwuC8KUPIvqCxMRE4dKlS8LcuXOFH3/8Uahevbrg7Ows9O7dW9i0aZPw/PlzqUvUivfv3wu9evUSqlevLqxevVpISkrK0vPUakFYvVoQihUTBKVSEExMBGHAAEH48CFrdd67d08wMjISIP4PmdCxY0ehQYMGwoEDB9K8PjExUejdu7dw7do1QRAEYdmyZQIAYcOGDf/WqRbmz58vABA8PDxS7lu2bJmwd+/erBWbDdRqQfjjD0Gws8ve38eP/fnnn0L16tXzzJ910po0cwlDC1E2UavVgp+fn7B69Wqha9euQvXq1YXq1asLHTt2FDZt2iR8yM6fFDooPj5e8PDwEKpXry6MGTNGiImJyfSzJk0SBFNT8V+o5A9DQ0GoUEEQ4uKyVufcuXNTQgsAoU+fPule279/f2Hjxo0pX2/YsCFVaElWtGhRwdjYWFCpVCmv/fzzz4K/v3/Wis1G8fFiiMlub968EapXry6sW7cu+x9OeVmauUT6WYREuYRCoYCjoyP69++PP//8EwcOHMDYsWNhaWmJJUuWoGXLlvD09EyZ1JvbGBoaYurUqRgxYgROnz6NPn364PXr1xo/5907YP781HuLAOLp18+fA97eWatz1KhRqFu3bsrXO3fuxMs0jtU+ffo0zp49ix49enz1mcWLF0dcXFyq4yaGDx+O7llZU5zNDA2zZzfcTxUuXBjly5fHxYsXs//hRJ9gaCHKIUWKFEHnzp2xdu1abN++Ha1bt8Y///yDHj16oEePHti/fz/i4+OlLjNbKRQK/PLLL1i0aBECAwPRo0ePlDkeGXXypPgDNi3R0UBWp04olUpUqVIl5SyniIgI9O3b97Pr5s2bhx9//PGrS9xjY2Px6NEj2NnZpZrLVKNGDTx+/BgnTpzIWsEy4OzsjDt37uS6P8+kexhaiLTA3t4eEyZMwJEjRzB27FjExsbC09MTLVu2xJIlSxAYGChJXUlJSfD19YVKpcrW59atWxcbN26EmZkZBgwYgP3792fbs7PaW7Blyxa8e/cOa9euTXnt2LFjWLNmTcrXcXFxOH78OCpUqPDFZ4WHh6N3796IjIzEsmXLPqlTgQoVKuCvv/7KWsEy4OzsjMTERNy6dUvqUiiXY2gh0iIzMzN07twZ3t7eWLVqFZydneHl5QVXV1cMGzYMFy5cSNmdVxv8/f0xdOhQ9O7dGwEBAdn67NKlS2PTpk349ttv4enpifXr12fovu+/BxIT037PzAzo2jXzNV2+fBm///47Nm7ciJ49e6JVq1Yp740ePRovXrwAADx69AiJiYnpbtS3ePFi/Pjjj2jatCnUajVOnz6NNm3afHadjY1Nymql3Kxq1apQKpV54nslaTG0EElAoVDA2dkZc+fOxYEDB9C3b188fPgQw4YNg6urKzZv3pxqfkROKV++PObMmYPAwED88ssv+PPPP7M1NFlYWGDp0qVwcXHBihUrsGLFCnEFwBcUKACMGycGlI8ZGQGlSwMdO2auljt37qBNmzYYO3ZsyonfCxYsSHk/eZhIrVan/N6nd4TDsGHDcPDgQVy+fBk7duxA/fr107zOxMQEb9++zVzBMmJmZoby5cvj6tWrUpdCuRxDC5HEChcujAEDBuDAgQOYPXs2ihQpkmri7qtXr3K0/R9++AHe3t6oXbs2Fi5ciIEDB2brcJWenh48PDzQrl07rF+/HgsXLvxqcJk2DViyBChZUhwOMjMD+vUDfHwyd8jfrFmz4OzsnLL77Z9//onw8HB06NAh1XXHjx/H8OHDYfZvYoqKitK8sY8kJSVJvumgtjg7O+PevXuIjY2VuhTKxbi5HJEOevz4Mf766y8cOHAAKpUKHTp0QN++fZE/f/4ca1MQBBw4cADz58+HWq3GiBEj0K5du2w7a0kQBPz+++/Yvn07OnTogHHjxmXoGASVCtDTy5mVL+mJioqCpaUl1qxZk2qn140bN6JXr16pdtP9EhcXFyiVShw4cCAHq9UNPj4+cHd3x/Lly1GrVi2pyyH5S/NvPHtaiHSQvb09xo8fjz179qBNmzbYuXMn2rZti/Xr1yMurX3Zs4FCoUDr1q2xY8cOVKpUCVOnTkPv3r1TDo/MjuePGjUKPXv2xK5duzB9+vQMDUXp62s3sABAvnz5UK9ePdy7dy/V6zH/rsPOaG9CQEAAmjRpku316aKqVatCT0+PQ0SUoxhaiHRYwYIFMXHiROzYsQM1atTAihUr0K5dO+zZswdJSUk51u53zVuhbrM28PG9hM6dO8PHxydbnqtQKODm5oaBAwfiwIEDmDx5cravXMouAwcOxLlz51K+PnDgADZs2AAAWLNmDTZv3vzF+0NCQhAYGJgte7Wo1cCpU4CXF3D9epYflyNMTU1RsWJFTsalHMXhISIZuXnzJhYvXow7d+6gTJkyGDJkCBo0aJAtQzixsbHwvXINj4LCUKB4GVhZF8R131M4vWsL3r17i/Hjx6N9+/bZ8F2ItmzZgsWLF8PFxQUeHh46cWL2xwRBQIsWLTBjxgzUrFlT4/unTJmC/PnzY+TIkVmq4/p1oFUrICpK3BtYrQacnICDB4GiRbP06Gy3fPlybN68GadOnUqZ7EyUSRweIpK7qlWrYv369Zg7dy5UKhVGjhyJ/v374+7du1l67qtXr/DXgWN4FaOH0pWcYWVdEGHv3sLKzBQTJk1C7dq1MWvWLCxfvjzbVhd1794dgwYNwqFDh7Bo0aKvTs7VNoVCgc2bN2PatGmIjIzU6F4fHx+8e/cuy4ElLAz47jsgOBiIjBSDS0wMcOcO0LSpGGJ0ibOzM5KSknDz5k2pS6FciqGFSGYUCgWaNGkCb29vjB8/Hs+fP0fPnj0xbty4lH1GMioxMRG+l6/g4LnrsChRAbYlyiA+LhYBD27CICoQrk1qo0G9uli4cCHat2+PDRs2YNq0adkWMHr37o2ff/4ZW7duxcaNG7PlmdnJxsYGmzZtwoIFCzI8jHXnzh1cu3YNK1asyHL7GzeKE5E/pVIBz54BFy5kuYlsVblyZejr63OIiHIMh4eIZC4mJgZeXl7YsmULEhISUlYafbylfFrevXuHUxcuI0ppBttSDtDT00NI0EvEv3+F+tUqoWzZMqmGbARBwKZNm+Dt7Y2dO3emLAvOKrVaDQ8PDxw6dAgTJ07M1iGo7CIIQoaH4DS59ms6dwZ27kz7PWNjYN48YMiQbGkq2/Tp0wcqlQqbNm2SuhSSNw4PEeVGpqam6N+/P/bs2YN27drhr7/+QseOHXHy5Mk0r1er1bh15y7+Pn4eigIlYVe2HJKSVAh4cAuW6nB0+vEHODjYfzbHRKFQoGfPnjh06FC2BRZAPAto6tSpqF+/PmbPnq2TZ/VoEkKyK7AAQPHi4uqptBgYAOls2CspZ2dnPHjwANHR0VKXQrkQe1qIcpmAgABMmzYN9+/fR+vWrTF69OiUkKFSqXDO5yIev41B8bLlYWBoiLB3b/Eh8BHqVHZChfLlJJsQGxcXBzc3N9y7dw+LFy/mXh8A7t8HnJ2BtFZY58sHhIQAJibar+tLrly5gkGDBmHx4sWoV6+e1OWQfLGnhSgvKF26NNavX4++ffvi4MGD+Pnnn3Hz5k3Ex8fj2MmzCPigQqlylaHU08OLxw+gCH+JDs0boVLFCpKu4DE2NsaiRYtQunRpjBkzJtvPQpKjChXE3YFNTYHk/zSGhuLXf/2le4EFEOe1GBgYcL8WyhHsaSHKxW7fvo0pU6YgMDAQ1WrURi2XzihZ1gkJCfF46XcblUvboEa1b6Gf3hiEBEJCQtCtWzeYmZlh06ZNsLCwkLokyd24ASxfDgQEANWqifNYSpaUuqr09ezZE8bGxli1apXUpZB8pdnTwtBClMsFBwfDfeRoXLt2A2XKVUSXvkOhigpFo2rlUb6ck9TlpenWrVsYMGAAnJ2dsXjxYujp6UldEmngf//7H06ePIl//vknW+f4UJ7C4SGivObdu3c4du4yOg0cj8ETZiAk6BXmjOkPVegrlHNyzLZ2oqKA0aMBKytxGMPJCdi+PfPPq1KlCsaPH4+LFy9i6dKl2VYnaYeDgwPCw8PzxAnXpF0MLUS5VEREBA6evADz4o6wLlQYJe2d0HfAIDRuUB8bN27EsGHD8P79+yy3k5AA1K8PLFsGhIcDghALf/8T6N1bjTlzMv9cV1dXdO7cGV5eXjh06FCW6yTtcXBwACAe/EmUnRhaiHKhuLg4HD11HkaFS8HCyhrv3gQjIeQpunVohTVr1mDcuHG4evUqOnfujFOnTmWprZ07gcePgfj45FceABiH2NgF8PAQEB6e+WePHDkSzs7OmDlz5meHF5Lusre3BwA8evRI4koot2FoIcplVCoVTp71QaxRfhQsXAThYe+RFPoCbZp9B2traygUCnTq1Albt25F0aJFMWbMGEyfPh0JCQmZas/LC0i9Jce3ALoC2A6FYjOysu2Kvr4+5syZg4IFC2L06NEICwvL/MNIa8zNzVG0aFH4+/tLXQrlMgwtRLmIIAjwvXwVwXEK2JYog9joaIS98EOLxvVgbm6e6tpSpUphw4YN6NWrF/bt24chQ4ZofMYOAHx+2LQCwHAAzZCQsBSXLx/I5HcjsrKywvz58/Hhwwf873//07kziihtDg4O7GmhbMfQQpSL3LpzFw8Cw2BXphwSEuIR9PgOmtWrjgIFCqR5vYGBAdzc3DBz5kzcvn0bffv2RUhIiEZt/vQT8PkGuUoAHlAoauLYsenw8fHJ1PeTzNHREYMHD8bp06exf//+LD2LtMPe3h7Pnj3LdA8eUVoYWohyicDAQFy6H4ASjt9AEAS89L+DepUdUKJEia/e26JFCyxZsgTBwcHo2bMnnj59muF2u3YFihYVt5X/mJmZIdzd56F8eQeMHTs2yydR//LLL6hevTrmz5+PoKCgLD2Lcp6joyPUajU3CaRsxdBClAskJCTgzKXrsClVDvoGBnj5+D4qlyqMShUrZPgZNWvWxNq1a5GUlIQ+ffrgxo0bGbrPxAS4dAno0gUwMhLDi40NMHs28PvvZliyZAmsra0xbNgwjU+h/phSqYSHhwcUCgWmTp0KtVqd6WdRzkteQcQhIspODC1EucD1m7cRb2iJfBaWCAl6haJmCtRyrq7xcxwdHbFhwwZYW1vDzc0t3UMXP2VtDWzeLO7X8u4dEBwMDB0KKBRAgQIFsGzZMiiVSgwZMgTv3r3TuK5kRYsWxbhx43Dz5k1s2bIl08+hnGdnZwcjIyNOxqVsxdBCJHNv377F7SeBsC1pj4T4OMS8fYEGtWtk+hwhW1tbrFu3Dk5OThg3bhy8vb0zfK++PmBhIYaVj5UoUQKLFy9GWFgY3N3dERUVlanaAKBly5b44YcfsHLlSvj5+WX6OdoUFASsWwesXQu8fCl1NdqhVCpRtmxZ7tVC2YqhhUjGVCoVzvhehbWdPfT09BAU8Ai1Kztl+bweKysrrFy5Eg0aNMDcuXOxfPnyLK/aqVChAubOnYsnT55g1KhRmZ6gqVAoMGHCBFhZWWHKlCk6PdFTEIBRo4AyZYBhw8QPBwfAzU18L7dzcHCAv78/V3xRtmFoIZKxu/cf4IPaCFbWBfH+7RsUNE5ChfLlsuXZxsbGmDdvHtq1a4cNGzbA09MTKpUqS8+sU6cOpk2bhmvXrmVpXoqlpSWmTZuGp0+fYtmyZVmqKSetXg2sWiVuvBcdDcTEiJ9v3AgsXix1dTnP0dERHz58yJadl4kAhhYi2YqKisLVe49QrJQDVImJCA96ioZZGBZKi56eHiZOnIgBAwbgwIEDGDFiBGJiYrL0TBcXFwwbNgz//PMPli9fnunn1KlTB507d8bWrVtx+fLlLNWUU2bNEoPKp2JixInKub0DgpNxKbsxtBDJ1AM/fxhY2cDA0BDBL57AuVxpWFtbZ3s7CoUC/fr1w+TJk3Hp0iUMHDgwS3NSAKB79+5o3749du7cmaWhA3d3d5QqVQoeHh6IiIjIUk3ZTa3+8vyV9++BuDjt1SMFbudP2Y2hhUiG4uLicOfRcxQuWgIJ8XFQxIThm0oZX96cGa6urpg/fz78/PwwduxYJCYmZul5EyZMwN9//w3Fp7N2NWBsbIzp06fj3bt3WLt2bZbqyW5KJWBpmf77xsbiEvHczMLCAjY2NgwtlG0YWohk6NHjJ1CYWcPA0BBvgl6gavmyMPh0d7cc0LBhQ0yePBmXL1/GzJkzs9RLolAoULBgwSzXVKFCBbRp0wbe3t54qWNLcwYMEMPJp4yMgF69xGCT25UqVSpL+/MQfSwP/JUhyl0SExNx4/4jFLItAVViItQRb+HkYK+19lu3bo0BAwbg4MGDWL16tdba/ZKBAwfCwMBA5yblengAVaoA+fL991q+fEDFisCcOZKVpVXFihVDYGCg1GVQLqEvdQFEpJmAgGdIMDSHsYkpgl48RcWyJWBiYqLVGvr27YvXr19j7dq1KFKkCFxdXbXa/qcKFiyIHj16YPXq1bh9+zYqV64saT3JTEyACxeAQ4eAHTvEeS6dOgGtW4t72uQFxYsXx4cPHxAdHQ2zzw+pItIIe1qIZEStVuP6PT8Usi0JtVqN+LDXqFjeSet1JO+VUqdOHcyaNSvLByJmh27duqFgwYJYuHChTu0LoqcnhhQvL2DrVqBdu7wTWACxpwUAe1soWzC0EMlIaGgoolRKmOUzx9vXgXC0s4G5ubkktejr6+O3336Dvb09xo8fL/nutCYmJhg8eDDu3LmDEydOSFoL/YehhbITQwuRjLwMDIJBvvwAgLjwdyjnUFbSekxNTbF48WJYWFjA3d0dwcHBktbTqlUr2NvbY+nSpTq9U25ewtBC2YmhhUhGHj17hfwFCyMxIQF6ibEoVKiQ1CWhUKFCWLJkCeLj4+Hu7i7pfilKpRLDhw9HYGAg/vrrL8nqoP+Ym5vDwsKCoYWyBUMLkUxEREQgPFYFU7N8CHv/FvYli2br7rdZUaZMGfz+++94+fIlRo8eneVejrCwMFy5ciVT99auXRt16tTB2rVrdW7DubyKK4gou+jGv3hE9FVBQcHQy2cFAIiNeI9SdsWlLegT1atXh4eHB65fvw5PT89MnysEAKdOncKgQYPg6+ubqfuHDRuGqKgorFu3LtM1UPYJDQ3FyZMnpS6DcgGGFiKZ8Hv2AlbWhZCUlATERcDGxkbqkj7TokULDBkyBEePHsWqVasy/Zwff/wRZcqUgaenJ8LDwzW+397eHq1bt8aOHTv4f/gSi4yMREhICOrVqyd1KZQLMLQQyUBsbCxCwiJhbpkf4aHvUaJIYa3sgJsZv/76K9q0aYMNGzbg+vXrmXqGkZERZs6cifDwcMybNy9Tzxg4cCD09fV1bsM5XXXuHNCkiXj0gJ0dMHNm2oc9amr//v0QBAEjRozI+sMoz2NoIZKB8PBwKI3NoVAoEBn+DmVK2EpdUroUCgVGjx4NW1tbeHh4ZPpUaEdHR/To0QNHjhzB/fv3Nb6/UKFC6NGjB44fP47bt29nqoa8wtsbaN4cOHUKiIgAXr0ST6hu0ACIj8/8c9VqNXbs2IGqVauiXLly2Vcw5VkMLUQyEB4eDj2jf3e9TYhF/vz5pS3oK0xNTeHp6Yng4GAsWrQo08/p0aMHrKyssHTp0kxtGNetWzcUKFAAixYt0qkN53RJYqJ4RlJsbOrXY2MBPz9xQ7zMOn/+PAIDA9GlS5esFUn0L4YWIhl48z4Mxib5IAgC1PExsLCwkLqkr6patSq6d++Ov//+O9M75pqZmaFv3764cuUKLl68qPH9pqamGDRoEG7fvs2JoOm4cEE8XiAt0dFAVuYy79ixA4ULF0bjxo0z/xCijzC0EMnA2/cfYJrPHHGxMbA0N4W+TPaBHzhwIMqUKYPp06dnevlxhw4dYGtri6VLl2ZqRVKbNm1QunRprFu3LlO9LYIA5OZ96uLiAIUi/fc/7YHJqKdPn+LSpUvo1KmTbP68ku5jaCHScUlJSQiNiIKxiSlioqNQ2Fq3h4Y+ZmhoiBkzZiAsLAy//fZbpp5hYGAANzc3+Pv748iRIxrfr1Qq8fPPP8Pf3x937tzJ8H3R0cDw4YC5uXjwYdGiwNKlYojJTWrXTn/eirEx0LZt5p7r7e0NQ0NDtGvXLvPFEX2CoYVIx0VGRkJhaAKlUonY6EgUtraSuiSNODk5oV+/fjh69CiOHz+eqWc0bdoU5cqVw8qVKzO1cV2LFi1gZmaGHTt2ZOh6lQpo3BhYtUoML2o18Po1MH48kNsWwVhZAcOGAaamqV9XKgEzM2DwYM2fGRERgQMHDqBFixawsrLKjjKJADC0EOm8iIgIKA3FSbhJ8TGwsrKUuCLN9erVCxUqVMDs2bPx7t07je9XKpUpZxtlZnt+U1NTtGnTBidOnEBoaOhXr9+/H3j48PMeiJgYYPVqIChI4xJ02uzZwKRJ4nJnMzPAyEhcOXTpElCwoObP27FjB+Li4tC1a9fsL5byNIYWIh0XGRmVElqEhFjJTnXOCj09PUyfPh1xcXGYOXNmpuaW1KxZE7Vr18a6desQFRWl8f2dOnWCSqXC7t27v3qttzeQXhN6esDhwxo3r9MUCmDiRODtW+DWLSAwEDh9GiibifM4Y2NjsX37djRo0AD29vbZXivlbQwtRDouKiYWhgaGAABBlQATExOJK8qcUqVKYciQITh//jz27duXqWcMHToU4eHh2Lx5s8b3lihRArVq1cKuXbvEXYWz4EsTV+XMwEAMKgUKZP4Zu3fvRnh4OHr16pV9hRH9i6GFSMdFxcTBwNAISSoVDPSUsl6J0aVLF1SvXh2///47gjIxxuLk5IQWLVrgzz//REhIiMb3d+7cGSEhIThz5swXr/vpJyBfvrTfS0oCWrTQuOk8ITExEV5eXqhWrRoqV64sdTmUCzG0EOmoZ8+e4/79BwgLD4eBoSESEuJhYmIk603SlEolpk2bBgDw8PDI1BLmwYMHI1++fJk6U6hBgwYoUqQIvL29v3hdq1ZA+fLi6pmPmZkBAwcCtrq7IbGkDh06hJCQEPayUI5haCHSUW/evsOx6/6IUOSDiakZFAoFQqPisW7bLly7cVPq8jLN1tYWI0aMwPXr13HixIlM3X/48GF8++23Gt+rVCrRsWNHXL16FU+fPk33On19cUv7QYPEHheFQgwqv/0GLFigcbN5glqtxqZNm+Dk5ITatWtLXQ7lUgwtRDqqnKM9zPQAuzKO0NPXh7GJKeyr1kWS0gjFihaRurwsadu2LcqUKYOVK1dman6JUpn5f7ratm0LAwODr65CMjMTA0pEhLi5XGAg4OaWe+ezZNXJkyfx4sUL9OrVCwr+JlEOYWgh0lGWlpYoXsgCYe/eprwWEvwSZYtYoUgReYcWpVKJwYMH48WLFzh48KBW286fPz+aNm2KAwcOIDo6+qvXKxRizwulTxAEbNiwASVKlECTJk2kLodyMYYWIh1Wubwjwt+KczeSVCrEvn2FmtWqSFxV9mjUqBEqVqyI1atXZ2rDuKzo3LkzYmJitB6YcquLFy/Cz88PPXv2zFIvGNHX8E8XkQ4rWrQoLA3UiIoIx5ugF6hU1k4WhyVmhEKhgJubG968eYNdu3Zpte2KFSuiQoUK2Llzp6wnNuuKDRs2oHDhwmjZsqXUpVAux9BCpMOUSiWcvymHkJdPER8WjEoVykldUraqWbMmatSogfXr1yMmJkZr7SoUCnTq1AkBAQG4du2a1trNjW7fvo3r16+jW7duMDAwkLocyuUYWoh0XMmSJZFPmYCKZYojX3qbh8iYm5sbwsLCsG3bNq2226xZM1hYWHx1+TMg7harUKT+KF5c3Bl340ZxMzaFAjA0BP74I+dr1yUbNmyApaUlD0YkreD0MiIdp6enh2aN6sLMzEzqUnJEpUqV0KhRI2zevBmdOnXS2vCXkZERXF1d4eXlhZCQEBQuXDjda2fNEifjzpjx32szZwLJoyEfPognQB89Cki9c/21a+IW/CYmQLt24unUOeXx48c4d+4cBgwYINudmkle2NNCJAMFCxbM1T8UBg8ejJiYGGzcuFGr7Xbs2BGCIGDv3r1fvXbqVKB69f++9vQEIiOB4GBg2TLgwIG0A4sgiL0xiYn/ff3nn+Kuul27irvvNmoE/O9/4onSH7t9W/zIiJgY4PvvgYYNxZ6h0aOB0qXFcJVTNm7cCFNTU/z000851wjRRxhaiEhyZcuWRcuWLbFjxw68ffv26zd8Qq1W48CBAxrPi7G1tUWVKlVw+vTpr16rrw9s3iyegAwAz54BvXuLoWPxYnEH3U+pVEDfvkDlyuK5Pmo10K0bMG0asHIlsHUrsGMHsHcv4OsL1K0LfHw6QeXKwLlzQEaOanJzA3x8xPCSkADExoqnVM+ZIwaq7BYYGIhjx46hQ4cOuWZyOOk+hhYi0gn9+/eHSqXCunXrNL43NjYWnp6e8PLy0vjehg0bws/PD2/evPnqtRUqpB4i+usvwNER+PHHtK93cxN7PqpVE7+eO1cMKps3i70gyaysgG3bgJcvgR49Pn/G9u3Ao0fp1xURIV4TF/f5e9HRYi9Odlu/fj309PTQtWvX7H84UToYWohIJxQvXhzt2rXD7t27NT5XyMzMDHXq1MHu3bs13mG3UaNGAICzZ89m6PpRo8QekWQ7d4ph41OnTwNnz/4XQhISxGMAKlZMfX8yc3Pg55/FeTFXrqR+b/hwoHv39Gt6+VLsyUnPlwJPZgQEBGD//v3o2LEjChUqlL0PJ/oChhYi0hl9+vSBvr4+Vq9erfG9HTp0wNu3b3Hu3DmN7itZsiRKlCiR4dCiVAJVqgB6euLXERHiENCn5s0Te2CSd7S/ckWcsFurVvrPrlNH/PXYsdSv16gBPH4MpHdUU5EiYihKT7Fi6b+XGStWrICxsTF69+6dvQ8m+gqGFiKZ8PPzS1mmW6pUKSz49+S+EydOoHHjxlAoFGjYsCGGDh2Knj17omXLlvjtt98QHh4uceUZV6hQIfz00084fPgwXrx4odG99evXR+HChTO1UV2jRo1w5cqVDG3rv2UL8O4dsHbtf68dOwasWfPf13FxwPHj4nBSsuTemC+dwJC8gOnVq9SvKxTis9I7LqlAAaBZs7R7W8zMxEm52eXOnTs4deoUevTogfz582ffg4kygKGFSAZiY2MxefJkTJo0CSdPnkSTJk0watQoeHt74/vvv8cvv/wCAPD09MTSpUuxceNGbNu2DZcuXUKlSpVw7949ib+DjOvatSsUCgX27Nmj0X16enpwdXWFr68vXr0KRFycuFInIxo2bAiVSoWLFy9+8brLl4HffxdXA/XsCbRq9d97o0cDyTnr0SNxtdDHq6iTd7dXq9N/vkol/prWWUc2NuJy5vSsXy/OkzE3/689U1Ogc2dx8m92EAQBS5cuhbW1NeeykCQYWohk4OjRo5gzZw4aNWoEZ2dnrF27FnZ2djh16hQApOxE+vHpulZWVtixYwcKFSqEdu3aITF5za2OK1iwIBo0aIADBw5AlfxTPIN++MEVL18qUabM3zAzE4dFli//enipXLkyLC0tcebMmXSvuXMHaNMGGDtWDAOAeAp0suRhIrUaSO7cMjT87/1y/25mHBycfh3JvTGlSn3+nokJ8KWFVQULAvfuiYGqXz/A3V2cU7N+ffadTO3j44Pr16+jb9++ME3+TSDSIoYWIgkEBATgxIkTWLp0Kbp164aEhAQkJCRgw4YNaNKkCYoWLQpzc3P8/PPPiI2NRdu2bVG2bNmU+5VKJWxsbFAqrZ9uHzEwMMCIESPw6NEj/PPPPzn8XWUfV1dXhIaGajQ/JTERaN++MN6/b4jExH1QqxMQHCyGjDFjvnyvnp4e6tevj/Pnz6c5kXfWLMDZGXjzRpyI++efYjDp0CH1dcePi5Nmk/cBjIr6771vvgHKlhWXNqfHx0cMGGkd4ZOUBBgbf/n70NcH2rcXd+VduDD1vjJZpVarsWzZMhQrVoy735JkGFqIJPDnn3+ia9eucHd3R2hoKJ49e4bWrVsjLi4O27Ztw8WLF9GoUSNs374dS5cuTdWDAgBRUVEIDg5Gr169vtrWt99+CwCyGiKqW7cuChcujN27d2f4nr//Bp48AZKSOgIIAyD2QsXEiL0tr19/+f5GjRohIiICt27d+uy9iRPFPU8EQewp+eUXwNJS3PhNEFJ/LFkCODiIwzMfPvz3DIUCmD4d8PcHTp78vP03b4Ddu8XVRh/PhUkWFiaGHqkcOXIEjx49wuDBg3nGEEmGoYVIApMnT0a9evUAiEMT3bt3x9q1azFo0CDY2NigZMmSGD58OADg+fPnn92/YMECLF68+ItbzydT/juZQi95uYsM6OnpoXXr1vD19c3Q/ikA4O2d3LNRE4AtgP0p7+nri70gX1K7dm0YGBhkeBXRl+TLB9SrJw7XfKxrV8DDQwwmH/e4PH8OtG4NfPutuOlcWgICgCZNslxapiQkJGDVqlVwcnJC06ZNpSmCCAwtRJJQq9UpQx9//PEHVqxYATs7u1TXPHnyBADw4yc7lx0+fBi2trbo8OnYRDr8/f0BiGf8yEnbtm0BIENb7KemBNAEwDUAGd8h19TUFM7Ozjhz5gyEjM7g/YKBA8XdbD81bRqwa5e4SZ2DgxhUevUCBg0SlzSndVpDSAgQGPjlvVpy0t9//42goCAMHTo0JQQTSYF/+ogkcPXqVbx79w4A0L17d1T/ZPKBn58fPD09MWHCBLi4uKS8fubMGbx9+xZ9P9oYJOFLG3QAWLduHcqVK4fvvvsuG7+DnGdra4uaNWti3759UH9pyc2/unQRezhE9QEkArgMQJzv0rz519ts2LAhXr58mWbvlqZ+/hnIn19ccfSpWrXEoaBChYCbN4HQUKBTp7RXDQHiYYweHuL12hYdHY21a9eiRo0aqPWlTWaItIChhUgChw8fBiBOlB0/fjwAcTnppUuXMHLkSHTu3BmrVq3CrFmzUu45e/Ysjh07hpo1a+Lhw4e4f/8+li1bhnv37qWsDPr4h3t8fDxGjhyJ27dvY9euXdBP7yeiDnN1dcXr16+/uhRZvFbsuRDPBqoKwAzAeZiaipNjMzCShoYNGwLI+O64X6JQiNv1T5smHqz4KSMjcX+X7t3FlUl16wJXr35+nY+PuC/MyJFZLilTvLy88OHDBwwdOvSzuVVE2ia/f8WIcoEjR44AEId+Xr58iYYNG+LVq1eIi4uDnp4e2rdvn2qy48WLF+Hi4oLo6OhUQcbZ2RmVKlXCn3/+CQCYPn069u7dC6VSiefPn6NJkya4e/cuzJM375CZRo0awcrKCnv27EHdtPa+/4iBgbjEd8oUYO1afURF1Yax8QX8/ruAAQMy9sPWxsYGTk5OOHPmDHp8eghQJtjYAJs2iUujJ036vCclXz4x2EyfLs652bIFOHJEXB7dsaMYZq5dA1asyHIpmRIaGgovLy98//33qJDW7GAibRME4UsfRJTN3r9/LyiVSgGAsHXr1pTXIyMjhbt37wpjxowR9PT0BADC7NmzJaxUNyxYsECoWbOm8P79+wzfo1YLwu7d+4Tq1asLDx8+1Ki91atXCzVq1BBCQ0M1LfWL9Wjzvuzy22+/CTVq1BCeP38ubSGUF6WZSzg8RKRlR48ehVqthr6+fqr5Kvny5UPFihUxd+5ceHh4AACmTJmSoa3lczNXV1ckJSXhwIEDGb5HoQAaNqwHa2trjY8xaNiwIdRqNS5cuKBpqV+sR5v3ZYfAwED8/fffcHV1RYkSJaQrhOgjDC1EWpY8NFSvXj1YWlqmeU3yyhmVSoVH2X1Er8yULl0aVapUwZ49ezRa1WNtbY0jR46gZs2aGrXn5OSEwoULZ8u8Fjlbvnw59PT00K9fP6lLIUrB0EKkRYIg4OjRowCAlmlte/qv5JVFAFC0aNEcr0vXtWvXDi9evMCNGzc0ui8zy3MVCgUaNGgAX1/fNHfHzQuuXLmCY8eOoUePHigkxZIlonQwtBBp0bVr11I2S/tSaFm3bh0AcWjExsZGK7Xpsu+//x5mZmYaH6KYWVWqVEFsbCwCAgK00p4uSUxMxNy5c2Fra4uePXtKXQ5RKgwtRFqUvFGao6MjKleunOY169evx59//onSpUtj1apV2ixPZ5mYmKBZs2Y4derUV/elyQ4VK1YEANy/fz/H2/qYSiUeR9C7N+DmBpw/n/GTqrPLtm3bEBAQgDFjxsBIXD9OpDMYWoi0JC4uDlu2bAEAuLm5ITg4ONW+KsHBwXB3d0ffvn3RsWNHXL58mb0sH2nQoAFiY2PTPBsou9nZ2cHMzEyroSUsDKhSBfj1V2DDBnE7/xYtxE3ntDVKFRISgjVr1qBhw4Zo0KCBdhol0gBDC5EWREREoGXLljAzM4OHhwfc3Nxw6dIlNG/eHHXq1EHVqlXRqlUrGBkZ4fbt29i5cycKFiwoddk6xdnZGfr6+vD90jHJ2USpVKJChQpaDS0DBwKPH/93MrQgANHRwOHDwOrV2qlh4cKFSEpKwujRo7XTIJGGFF+Zja/ljkkiovQNGDAAERER2LZtW463tWTJEmzduhVnz56FoaFhjrYVGSlu0R8fn/b79vZATi8iu3z5MgYPHoyBAwemOiaCSCJpLvhnTwsRyUbdunXx6NEjvH37NsfbqlixIlQqFR4/fpzjbb17l/65QwDw+nXOtp+QkIA5c+agePHi2bITMFFOYWghItmoU6cOAGToLKKsSt62/t69ezneVtGiX55wW7Zszra/detWvHjxAmPHjs3xXiWirGBoISLZcHBwQIECBbQyr6VIkSLInz+/Vua1GBsDffsCJiafv2dmJp5blFNev36NtWvX4rvvvvvq+U5EUmNoISLZUCgUqFOnDi5evJhq5VVGbNiwARs3btSorQoVKmilpwUA5s0DmjYVg4uRkfirsbF4unOnTjnX7oIFCyAIAkZKdYw0kQYYWohIVurUqYOIiAiNe0D8/Pywe/duje6pWLEinj17hpiYGI3uywxDQ2DvXuDKFeC338SToZ88EU+Azik+Pj44efIk+vTpw52XSRYYWohIVmrVqgWFQqHxEFG5cuUQGBiIiIiIDN9ToUIFqNVq+Pn5aVpmplWsCAwbJi6BtrXNuXYSEhIwb948lChRAt26dcu5hoiyEUMLEcmKlZUVypcvn6nQAgD+/v4Zvid5Mq62d8bVBi8vL7x8+ZKTb0lWGFqISHbq1q2Lu3fvatRr4uTkBAB4+PBhhu+xtraGjY2N1ua1aEtQUBDWrVuH77//HrVr15a6HKIMY2ghItmpW7cu1Go1Ll++nOF78ufPDxsbG41CCyDOa8lNPS2CIGD27NlQKBScfEuyw9BCRLJTsWJF5MuXL1NDRJqGlgoVKuDVq1ca9erosr1798LX1xfu7u4824pkh6GFiGRHT08PtWrVgq+vL75yFEkq5cqVw/PnzzVaDZSb5rUEBwdjwYIFcHZ2RseOHaUuh0hjDC1EJEt16tRBSEgInj59muF7ypUrB0EQ8EiDg3zKly8PQP6hRa1WY/q/66enTp0KpZL//JP88E8tEcmSs7MzAOD27dsZvid5BZEmQ0Tm5uYoUaKE7EPLrl27cOXKFQwfPhy2ObmWmigHMbQQkSzZ2trC1NRUo16TggULwtraOs9Nxn316hUWL16M2rVro127dlKXQ5RpDC1EJEtKpRIODg4a7buiUCgyNRm3VKlSCAkJQUJCgqZlSk6tVsPT0xN6enqYMmUKFAqF1CURZRpDCxHJlqOjIx49eqTxZNwnT55oFECSt7h//fq1xjVKbfv27bhx4wZGjx7N1UIkewwtRCRbDg4OiI6ORnBwcIbvKVeuHNRqNR4/fpzhe4oUKQIAGrWjC168eIFly5ahQYMGaNWqldTlEGUZQwsRyZaDgwMAzbbmz8xk3OSelqCgIA2qk5ZarYaHhweMjY0xadIkDgtRrsDQQkSyZW9vD4VCodFk3KJFi8La2lqjoZ7ChQtDqVR+taclPh7w8wPevMnwo3OMl5cXbt++jbFjx6JgwYJSl0OULfSlLoCIKLNMTExgZ2enUWhRKBRYt24dLC0tM3yPnp4ebGxs0g06ajUwYwYwf774dWIi4OwMbNwI2NtnuJls8/TpU6xatQrfffcdmjdvrv0CiHIIQwsRyZqDgwP8/Pw0usfOzk7jdooWLZpuT8vYscDKlcDHG+36+gK1awMPHgCFCmncXKYlJSXBw8MDpqammDBhAoeFKFfh8BARyZqjoyNevXql0db8mVGkSJE057SEhQHLl6cOLIDY+xIdLYYZbdq0aRPu37+P8ePHw9raWruNE+UwhhYikrXkybiarAbKjKJFi+Lt27dQqVSpXr94ETA0TPueuDhg374cLSuV+/fv448//kCzZs3www8/aK9hIi1haCEiWcvMCqLMsLW1hVqtRkhISKrXjY2/fJ+paQ4W9ZHIyEiMHz8eBQoUwLhx47TTKJGWMbQQkawVKVIE5ubmGk3GzYz0NpirXx9I7+xBMzOgb98cLQsAIAgCpk+fjjdv3mDOnDkaTTImkhOGFiKSNYVCAQcHhxwPLckbzH06r8XAAFizBjAxSX29iQlQqRLQpUuOlgVA3PX21KlTcHd3xzfffJPzDRJJhKGFiGQvObSo1eoca+NLu+J27Aj88w/QtCmQPz9QujTg4QGcPp3+fJfscu/ePSxevBgNGzZE165dc7YxIolxyTMRyZ6joyNiY2MRGBiYqeXMGWFoaIiCBQumu+y5bl3g2LEcaTpdERERmDBhAgoVKgQPDw8ub6Zcjz0tRCR7yZNxtTGvRVcOTfx4Hsvs2bNhYWEhdUlEOY6hhYhkr1SpUgDEAwIzSq1W4+XLlxq1U7RoUZ05f2jbtm04ffo0hg0bhkqVKkldDpFWMLQQkeyZmprC1NQU7969y/A9N27cQPv27TUKLkWKFMGbN29ydO5MRty7dw9LlixBo0aN8PPPP0taC5E2MbQQUa5QsGBBjUKLgYEBBEHQKLTY2toiMTER79+/z0yJ2SIiIgLjx49HoUKFMG3aNM5joTyFoYWIcoVChQrh7du3Gb4+eTWQJnNUkvdq+dppzzlFEAR4enri7du3mDNnDuexUJ7D0EJEuYKmPS0FChSAUqn8bIfbL5E6tGzbtg1nzpyBu7s7KlasKEkNRFJiaCGiXCE5tAiCkKHr9fT0ULBgQbx58ybDbdjY2ACARkEnu9y9exeLFy9G48aNOY+F8iyGFiLKFQoVKoT4+HhERUVl+B4bGxuNQouJiQkUCgWio6MzU2KmJc9jsbGxwdSpUzmPhfIshhYiyhUKFiwIABoNERUuXFij0KJUKmFiYoKYmBiN68sslUqFcePG4f3799yPhfI8hhYiyhUyE1psbGwQEhKS4SElQOxtiY2N1bi+zBAEAfPmzcOVK1cwadIkzmOhPI+hhYhyhUKFCgGARiuIbGxsEBsbi8jIyAzfY2ZmprXhoZ07d2LXrl349ddf0apVK620SaTLGFqIKFfIbE8LoNnEWm31tFy8eBHz589Hw4YN4ebmluPtEckBQwsR5QqmpqYwNjbWeE4LAI3mtZiZmeX4nJZnz55h/PjxKFu2LGbOnAmlkv9UEwEMLUSUSygUChQqVEij0GJpaQkAGg0P5fRE3PDwcAwfPhyGhoZYsGABTE1Nc6wtIrlhaCGiXEPTDeaMjY0BAPHx8Rm+x9TUNMdCS2JiIsaOHYs3b95g/vz5KZvZEZGIoYWIcg1NQ0tsrDFevgR++SUOJiZAw4bA2bNfvsfU1DRH5rQkrxS6du0apkyZgsqVK2d7G0Ryx9BCRLlGwYIFM7x6KCICaNzYCG/fAtHR8YiLA86dA1q0APbuTf8+U1PTHFk9tGPHDvz999/o1asXXFxcsv35RLkBQwsR5RqFChVCbGxshoZvVqwAXr82hCAUAGCe8npsLNC/P6BWp31f8uohTfZ2+RofHx8sWLAAjRs3xqBBg7LtuUS5DUMLEeUamix73rQJiI9XAtgDoG2q92JjgZs3077PzMwMarVao3kwXxIQEIAJEybA3t4e06dP50ohoi/g3w4iyjXy588PAAgLC/vqtYmJyZ+Z4NN/ChWKj99PzcTEBACyZTJu8kohIyMjLFy4kCuFiL6CoYWIcg0jIyMAQEJCwlevbdcOMDRM//2qVdN+PTlYZHUybmJiIsaMGYO3b9/i999/T9nojojSx9BCRLmGgYEBADEQfM3IkYCZGfDpaIypKTBjBvBv/vlMcmjJymRctVqNadOm4fr165g6dSq++eabTD+LKC9haCGiXEOT0FK0KHD5MtC4MWBgABgbA0WKAEuXAu7u6d+X1Z4WQRAwd+5cHDt2DO7u7mjRokWmnkOUF+lLXQARUXYx/He8JyPDQwBgbw+cOCEuf46JAQoX/rzn5VPJoSWzc1pWrVqFv/76C7/++it69OiRqWcQ5VUMLUSUa+jri/+kZaSn5WMWFuJHRmQltGzduhXr1q2Dq6srhgwZovH9RHkdh4eIKNdI7mlRqVQ51kZmQ8vBgwexYMECNGnSBBMnToRCociJ8ohyNYYWIso1kue0ZHR4KDMyM6fl7Nmz8PT0RM2aNXlqM1EW8G8OEeUamkzEzSxNVw9dv34d48ePR/ny5TF//vyU3iAi0hxDCxHlGpkJLREREQgICNCoDaVSmaGelocPH2L48OEoVqwYlixZws3jiLKIoYWIco3MhJbt27djwIABGb4+o3NRXrx4gaFDh8LCwgLLly+HpaVlhtsgorQxtBBRrqGnpweFQqHRnBaVSoUPHz5k6wGIISEhGDx4MABgxYoVKFy4cLY9mygv45JnIso1FAoFDAwMNOppMTY2hlqthkqlSumpyYoPHz7Azc0NERER+OOPP1CiRIksP5OIROxpIaJcxcDAQKMlz8bGxgCAuLg4jdpJa5goJiYG7u7uCAwMxKJFi1CuXDmNnklEX8bQQkS5ioGBgUbDQ8mHLMbHx2ep3fj4eIwaNQoPHz7EnDlzUK1atSw9j4g+x+EhIspVDA0NNRoeSp7Loslmb5/Of4mPj8eIESNw9epVeHp6omHDhhl+FhFlHHtaiChX0dfX1yi0qNVqANB4w7fkkJMcWK5cuYJp06bBxcVFo+cQUcYxtBBRrqLpRNykpCQA4sojTcXHx2PkyJEpgaVVq1YaP4OIMo6hhYhyFU2HhzLT0yIIAlQqFUaOHInLly9j6tSpDCxEWsA5LUSUq2g6ETe5p0XT0PLXX38hOjoaU6dORevWrTWuk4g0x9BCRLmKWq3WaKgnuaclI/eoVCr4+vrC398fFhYWWLlyJQMLkRYxtBBRrpKYmKjRJnFfGx4SBAG3b9/G4cOHcfz4cYSHh8PIyAg9e/ZEmzZtsqVmIsoYhhYiylUSExOhr5/xf9rSm4j79OlTHDlyBEeOHEFQUBCMjIzQqFEjtGzZErVr186W3XOJSDMMLUSUq2S2p0WhUODt27c4evQoDh8+DD8/PyiVStSsWRMDBgzAd999x1OaiSTG0EJEuUpiYiIMDQ0zfH1MTAwiIiLg5uaGK1euQBAEVKhQAaNGjUKzZs1QoECBHKyWiDTB0EJEuUpGeloSEhLg4+ODw4cPY/fu3QgJCUFwcDD69euHFi1a8JBDIh3F0EJEuUp6c1rUajVu3ryJw4cP48SJE4iIiIC1tTX69OmDZs2aoWrVqhpt5U9E2sfQQkS5ikqlStXT8vjxYxw+fBhHjhzBmzdvYGJigu+++w4tWrRArVq1MrUTLhFJg6GFiHINQRCQkJCA2NhYbNq0CYcPH8bjx4+hVCpRp04dDB06FI0aNYKJiYnUpRJRJig+Pa30E198k4hIl6hUKtjZ2cHIyAgFCxbEN998g5YtW6Jp06bInz+/1OURUcalOVbLnhYiyjX09fXRpEkTVKpUCd27d0fx4sWlLomIshF7WoiIiEjXpNnTwlOeiYiISBYYWoiIiEgWGFqIiIhIFhhaiIiISBYYWoiIiEgWGFqIiIhIFhhaiIiISBYYWoiIiEgWGFqIiIhIFhhaiIiISBYYWoiIiEgWGFqIiIhIFhhaiIiISBYYWoiIiEgWGFqIiIhIFhhaiIiISBYYWoiIiEgWGFqIiIhIFhhaiIiISBYYWoiIiEgWGFqIiIhIFhhaiIiISBYYWoiIiEgWGFqIiIhIFhhaiIiISBYYWoiIiEgWGFqIiIhIFhhaiIiISBYYWoiIiEgWGFqIiIhIFhhaiIiISBYYWoiIiEgWGFqIiIhIFhhaiIiISBYYWoiIiEgWGFqIiIhIFhhaiIiISBYYWoiIiEgWGFqIiIhIFhhaiIiISBYYWoiIiEgWGFqIiIhIFhhaiIiISBYYWoiIiEgWGFqIiIhIFhhaiIiISBYYWoiIiEgWGFqIiIhIFhhaiIiISBYYWoiIiEgWGFqIiIhIFhhaiIiISBYYWoiIiEgWGFqIiIhIFhhaiIiISBYYWoiIiEgWGFqIiIhIFhhaiIiISBYYWoiIiEgWGFqIiIhIFhhaiIiISBYYWoiIiEgWGFqIiIhIFhhaiIiISBYYWoiIiEgWGFqIiIhIFhhaiIiISBYYWoiIiEgWGFqIiIhIFhhaiIiISBYYWoiIiEgWGFqIiIhIFhhaiIiISBYYWoiIiEgWGFqIiIhIFhhaiIiISBYYWoiIiEgWGFqIiIhIFhhaiIiISBYYWoiIiEgWGFqIiIhIFhhaiIiISBYYWoiIiEgWGFqIiIhIFhhaiIiISBYYWoiIiEgWGFqIiIhIFhhaiIiISBYYWoiIiEgWGFqIiIhIFhhaiIiISBYYWoiIiEgWGFqIiIhIFhhaiIiISBYYWoiIiEgWGFqIiIhIFhhaiIiISBYYWoiIiEgWGFqIiIhIFhhaiIiISBYYWoiIiEgWGFqIiIhIFhhaiIiISBYYWoiIiEgWGFqIiIhIFhhaiIiISBYYWoiIiEgWGFqIiIhIFhhaiIiISBYYWoiIiEgWGFqIiIhIFhhaiIiISBYYWoiIiEgWGFqIiIhIFhhaiIiISBYYWoiIiEgWGFqIiIhIFhhaiIiISBYYWoiIiEgWGFqIiIhIFhhaiIiISBYYWoiIiEgWGFqIiIhIFhhaiIiISBYYWoiIiEgWGFqIiIhIFvS/8r5CK1UQERERfQV7WoiIiEgWGFqIiIhIFhhaiIiISBYYWoiIiEgWGFqIiIhIFhhaiIiISBb+D8CyPPebsugVAAAAAElFTkSuQmCC\n",
      "text/plain": [
       "<Figure size 720x720 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "t1 = np.pi/180 * 0\n",
    "t2 = np.pi/180 * 90\n",
    "t0 = (t1+t2)/2\n",
    "N = 5\n",
    "R = 5\n",
    "qr = 6.7\n",
    "dt = (t2-t1)/(N-1)\n",
    "dz = R*dt\n",
    "\n",
    "p_idx = int(N*N/2)\n",
    "q_idx = 0\n",
    "        \n",
    "nodes = np.zeros((0, 3)) \n",
    "\n",
    "for i in range(N):\n",
    "    for j in range(N):\n",
    "        qt = t1 + dt*i\n",
    "        qy = qr*np.cos(qt)\n",
    "        qz = qr*np.sin(qt)\n",
    "        qx = dz*j\n",
    "        if i*N+j != p_idx:\n",
    "            nodes = np.append(nodes, [[qx, qy, qz]], axis=0)\n",
    "        else:\n",
    "            p_node = np.array([qx, qy, qz])\n",
    "        \n",
    "        \n",
    "fig = plt.figure(figsize=(10,10))\n",
    "ax = fig.add_subplot(projection='3d')\n",
    "\n",
    "ax.scatter(nodes[:,0], nodes[:,1], nodes[:,2], color='b', s=50, alpha = 1)\n",
    "ax.scatter(p_node[0], p_node[1], p_node[2], color='k', s=50, alpha = 1)\n",
    "\n",
    "# Xp\n",
    "idx1 = 12\n",
    "cst1 = 1\n",
    "cst2 = 1.3\n",
    "cst3 = 1.0\n",
    "ax.text((cst1)*nodes[idx1,0], \n",
    "        (cst2)*nodes[idx1,1], \n",
    "        (cst3)*nodes[idx1,2],  \n",
    "        r'$\\mathbf{x}_{\\rm (P)}$',\n",
    "        color='black', fontsize=24, ha='center', va='center')\n",
    "\n",
    "# Xq\n",
    "idx1 = 8\n",
    "cst1 = 1.2\n",
    "cst2 = 1.2\n",
    "cst3 = 0.95\n",
    "ax.text((cst1)*nodes[idx1,0], \n",
    "        (cst2)*nodes[idx1,1], \n",
    "        (cst3)*nodes[idx1,2], \n",
    "        r'$\\mathbf{x}_{\\rm (Q)}$',\n",
    "        color='blue', fontsize=24, ha='center', va='center')\n",
    "\n",
    "\n",
    "# fix camera view\n",
    "ax.view_init(10, 10)\n",
    "ax.set_box_aspect((3, 1, 1))\n",
    "\n",
    "# boundary\n",
    "A = np.array([0,8])\n",
    "B = np.array([7.75,0.3])\n",
    "C = np.array([-5,4])\n",
    "D = np.array([4,-5.5])\n",
    "E = np.array([-5,2.6])\n",
    "F = np.array([2.75,-6])\n",
    "G = (C+E)/2\n",
    "H = (D+F)/2\n",
    "\n",
    "p = FancyArrowPatch(A, B,\n",
    "                    connectionstyle=\"arc3,rad=-.4\", arrowstyle=\"-\", fill=False, alpha=0.8, lw=1.5)\n",
    "ax.add_patch(p)\n",
    "art3d.pathpatch_2d_to_3d(p, z=0, zdir=\"x\")\n",
    "\n",
    "p = FancyArrowPatch(C, D,\n",
    "                    connectionstyle=\"arc3,rad=-.5\", arrowstyle=\"-\", fill=False, alpha=0.8, lw=1.5)\n",
    "ax.add_patch(p)\n",
    "art3d.pathpatch_2d_to_3d(p, z=0, zdir=\"x\")\n",
    "\n",
    "p = FancyArrowPatch(B, D,\n",
    "                    connectionstyle=\"arc3,rad=-.1\", arrowstyle=\"-\", fill=False, alpha=0.8, lw=1.5)\n",
    "ax.add_patch(p)\n",
    "art3d.pathpatch_2d_to_3d(p, z=0, zdir=\"x\")\n",
    "\n",
    "p = FancyArrowPatch(A, C,\n",
    "                    connectionstyle=\"arc3,rad=.1\", arrowstyle=\"-\", fill=False, alpha=0.8, lw=1.5)\n",
    "ax.add_patch(p)\n",
    "art3d.pathpatch_2d_to_3d(p, z=0, zdir=\"x\")\n",
    "\n",
    "p = FancyArrowPatch(E, F,\n",
    "                    connectionstyle=\"arc3,rad=-.5\", arrowstyle=\"-\", fill=False, alpha=0.8, lw=1.5)\n",
    "ax.add_patch(p)\n",
    "art3d.pathpatch_2d_to_3d(p, z=0, zdir=\"x\")\n",
    "\n",
    "p = FancyArrowPatch(E, C,\n",
    "                    connectionstyle=\"arc3,rad=0\", arrowstyle=\"-\", fill=False, alpha=0.8, lw=1.5)\n",
    "ax.add_patch(p)\n",
    "art3d.pathpatch_2d_to_3d(p, z=0, zdir=\"x\")\n",
    "\n",
    "p = FancyArrowPatch(F, D,\n",
    "                    connectionstyle=\"arc3,rad=0\", arrowstyle=\"-\", fill=False, alpha=0.8, lw=1.5)\n",
    "ax.add_patch(p)\n",
    "art3d.pathpatch_2d_to_3d(p, z=0, zdir=\"x\")\n",
    "\n",
    "p = FancyArrowPatch(G, H,\n",
    "                    connectionstyle=\"arc3,rad=-.5\", arrowstyle=\"-\", fill=False, alpha=0.8, lw=1.5, ls=(0, (10.0, 8.0)))\n",
    "ax.add_patch(p)\n",
    "art3d.pathpatch_2d_to_3d(p, z=0, zdir=\"x\")\n",
    "\n",
    "# B2D\n",
    "p = FancyArrowPatch((0.5,1.7), (-1,-1),\n",
    "                             connectionstyle=\"arc3,rad=.3\", alpha=0.3, mutation_scale=2000)\n",
    "ax.add_patch(p)\n",
    "art3d.pathpatch_2d_to_3d(p, z=0, zdir=\"x\")\n",
    "\n",
    "ax.text(-2,-2,-3,\n",
    "        r'$\\mathcal{B}^{\\rm 2D}$',\n",
    "        color='k', fontsize=22, ha='center', va='center')\n",
    "\n",
    "# normal vector\n",
    "tt = 1\n",
    "u = 0\n",
    "v = np.cos(tt)\n",
    "w = np.sin(tt)\n",
    "x = p_node[0]\n",
    "y = p_node[1]\n",
    "z = p_node[2]\n",
    "ax.quiver(x, y, z, u, v, w, length=2, normalize=True, color='k', alpha=1, lw=3)\n",
    "\n",
    "ax.text(0, 4, 5.5,\n",
    "        r'$\\mathbf{n}({\\xi})$',\n",
    "        color='black', fontsize=22, ha='center', va='center')\n",
    "\n",
    "\n",
    "# turn axes off\n",
    "plt.axis('off');\n",
    "\n",
    "plt.savefig('KL_kinematics_2.png', bbox_inches='tight', dpi = 500, facecolor='w')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 62,
   "metadata": {
    "scrolled": false
   },
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 576x576 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig, ax = plt.subplots(figsize=(8,8))\n",
    "\n",
    "# Eqs.\n",
    "ax.text(0, 2, \n",
    "        r'$\\mathbf{x}^{\\rm 3D}(\\xi) = \\mathbf{x}^{\\rm 2D}(\\xi) + \\dfrac{h}{2} \\, \\xi_3 \\, \\mathbf{n}(\\xi)$',\n",
    "        color='k', fontsize=22, ha='center', va='center', alpha=0.8);\n",
    "\n",
    "ax.text(0, 1.8, \n",
    "        r'$\\mathbf{n}(\\xi) = \\dfrac{ \\dfrac{\\partial \\mathbf{x}^{\\rm 2D}}{\\partial \\xi_1} \\times \\dfrac{\\partial \\mathbf{x}^{\\rm 2D}}{\\partial \\xi_2} }{\\ \\ \\ \\dfrac{\\partial \\mathbf{x}^{\\rm 2D}}{\\partial \\xi_1} \\times \\dfrac{\\partial \\mathbf{x}^{\\rm 2D}}{\\partial \\xi_2} \\ \\ \\ }$',\n",
    "        color='k', fontsize=22, ha='center', va='center', alpha=0.8);\n",
    "\n",
    "ax.text(-0.082, 1.74, \n",
    "        r'$||$',\n",
    "        color='k', fontsize=46, ha='center', va='center', alpha=0.8);\n",
    "\n",
    "ax.text(0.205, 1.74, \n",
    "        r'$||$',\n",
    "        color='k', fontsize=46, ha='center', va='center', alpha=0.8);\n",
    "\n",
    "\n",
    "# turn axes off\n",
    "plt.axis('off');\n",
    "\n",
    "plt.savefig('KL_kinematics_3.png', bbox_inches='tight', dpi = 500, facecolor='w')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 65,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 2016x1296 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig, ax = plt.subplots(figsize=(28,18))\n",
    "\n",
    "\n",
    "\n",
    "# turn axes off\n",
    "plt.axis('off');\n",
    "\n",
    "plt.savefig('KL_kinematics_0.png', bbox_inches='tight', dpi = 500, facecolor='w')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.8.5"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}

